Effect of a Temperature Gradient on the Screening Properties of Ionic Fluids

The electrostatic screening properties of ionic fluids are of paramount importance in countless physical processes. Yet, the behavior of ionic conductors out of thermal equilibrium has to date mainly been studied in the context of thermodiffusion phenomena by virtue of direct extensions of Debye-H\"uckel theories. We investigate how the static response of a symmetric ionic fluid is influenced by the presence of a thermal gradient by introducing a theory of electrostatic screening under a stationary temperature profile. By borrowing mathematical methods commonly used in the semiclassical approximation of quantum particles, we find analytical solutions to the asymptotic decay of the charge density which can be used to describe the non-equilibrium response of the system to external charge perturbations and for arbitrary ionic concentrations. Notably, a transition between monotonic and oscillatory screening regimes is observed as an effect of the temperature variation which generalizes known results of thermal equilibrium to out of equilibrium conditions. A final quantitative example on the screening of charged surfaces in aqueous electrolytes shows that the deviation from thermal equilibrium predicted by our solutions is generally larger than thermodiffusion effects, and should therefore be taken into account for a comprehensive description of the electrical double layer. Our findings pave the way to the rigorous treatment of non-equilibrium steady states in ionic systems with potential applications to the study of energy materials, nanostructured systems and waste-heat-recovery technologies.

==> anc/WKB_equilibrium_analytical_difference.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     34020,        931]
NotebookOptionsPosition[     30199,        867]
NotebookOutlinePosition[     30598,        883]
CellTagsIndexPosition[     30555,        880]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Analytical limit expressions ", "Title",
 CellChangeTimes->{{3.8830421305726433`*^9, 
  3.8830421892810783`*^9}},ExpressionUUID->"806b252b-2a97-4430-81ea-\
094edb31eec7"],

Cell[TextData[{
 "We consider the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\alpha > 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "738143da-aff2-4e7f-907f-b7f463a3abc6"],
 " WKB solution (up to a constant to be determined from boundary conditions)"
}], "Text",
 CellChangeTimes->{{3.883042226369075*^9, 3.883042233167799*^9}, {
  3.88304227457171*^9, 3.883042301774056*^9}, {3.88304237340025*^9, 
  3.883042373925704*^9}, {3.8830443927300673`*^9, 3.883044419785857*^9}, {
  3.883044460799273*^9, 
  3.883044477686084*^9}},ExpressionUUID->"c191713e-8709-4589-a511-\
6db26b401add"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "+", 
      RowBox[{"b", " ", "\[Alpha]", " ", "x"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "3"}], "/", "4"}]], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"c", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"b", " ", "\[Alpha]", " ", "x"}]}], ")"}], 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["b", "2"], " "}]]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"c", 
        FractionBox["a", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["b", "2"], " "}]]}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8827635064867353`*^9, 3.882763693348531*^9}, {
  3.883042394343525*^9, 3.883042394634763*^9}, {3.883044423165339*^9, 
  3.88304445522803*^9}},ExpressionUUID->"278f0dbc-1711-476a-b8e1-\
9289251839fd"],

Cell[TextData[{
 "Thanks to Poisson\[CloseCurlyQuote]s equations, it is directly related to \
the potential ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Phi]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\phi", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a285ab57-8e1c-421d-8e8d-401d35ebf3af"],
 " via:"
}], "Text",
 CellChangeTimes->{{3.88304231778228*^9, 
  3.883042370730666*^9}},ExpressionUUID->"20e050ec-f510-42fd-a3cc-\
1c9c82d481b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], ":=",
   " ", 
  RowBox[{
   RowBox[{"-", "4"}], "Pi", " ", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}], "*", 
   
   FractionBox[
    RowBox[{"(", 
     RowBox[{"a", "+", 
      RowBox[{"b", " ", "\[Alpha]", " ", "x"}]}], ")"}], "c"]}]}]], "Input",
 CellChangeTimes->{{3.882764593118052*^9, 3.882764594165991*^9}, {
  3.882764633385483*^9, 3.88276463449596*^9}, {3.8827671140888453`*^9, 
  3.882767174684484*^9}, {3.8830424044687653`*^9, 3.883042407671835*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"461d0da9-3f2e-47fa-bd4e-76e3d5a38764"],

Cell["By differentiating, the electrostatic field is obtained:", "Text",
 CellChangeTimes->{{3.8830424137099037`*^9, 
  3.883042443907259*^9}},ExpressionUUID->"29721a38-15d6-4d25-b962-\
dcead67cc46b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.882764785483198*^9, 3.882764832503704*^9}, {
  3.88276657086946*^9, 3.8827665743484697`*^9}, {3.882766679308786*^9, 
  3.882766680923904*^9}, {3.882767218936027*^9, 3.882767219114479*^9}, {
  3.883042411377316*^9, 3.8830424115601397`*^9}, {3.883042470306932*^9, 
  3.883042499964137*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f0479f2d-d51f-4486-b46e-ebabe0cc0d73"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"b", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"a", " ", "c"}], 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]]}]}]], " ", "\[Pi]", " ", 
    "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]]}]}], ")"}]}], 
   RowBox[{"c", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", 
       RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}], ")"}], 
     RowBox[{"3", "/", "4"}]]}]]}]], "Output",
 CellChangeTimes->{{3.88304248662282*^9, 3.883042501683159*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"3554ef88-00f5-4374-b087-13cf0a07883e"]
}, Open  ]],

Cell["and converted into a function:", "Text",
 CellChangeTimes->{{3.883042515064041*^9, 
  3.883042537053927*^9}},ExpressionUUID->"b655631a-054c-412c-8e78-\
63a67b85566f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"elfield", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"4", "\[Pi]", " ", "\[Alpha]", " ", "b"}], "c"], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"a", " ", "c"}], 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]]]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", 
              RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]]]}]}]], "  ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "4"], "-", 
        SqrtBox[
         FractionBox[
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]]]}], ")"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", 
       RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}], ")"}], 
     RowBox[{"3", "/", "4"}]]], " "}]}]], "Input",
 CellChangeTimes->{{3.8827673987629004`*^9, 3.882767519960598*^9}, {
  3.883042554254527*^9, 3.883042569749304*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"126850cc-5186-4c8d-a605-21002d63421a"],

Cell["Its value in zero:", "Text",
 CellChangeTimes->{{3.883042593379066*^9, 
  3.8830426058789463`*^9}},ExpressionUUID->"02e631d5-756d-4e15-ab75-\
5ed526f27e0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"elfield", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "0"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.882769424838152*^9, 3.8827694415899057`*^9}, {
  3.883042574917678*^9, 3.883042575482448*^9}, {3.883042609076684*^9, 
  3.883042614383479*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fd7a3a76-c9ad-4cfb-8eca-3524bb210239"],

Cell[BoxData[
 FractionBox[
  RowBox[{"b", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"4", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{"a", " ", "c"}], 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]]}]}], ")"}], " ", "\[Alpha]"}], 
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{"3", "/", "4"}]], " ", "c"}]]], "Output",
 CellChangeTimes->{{3.8827694420476103`*^9, 3.882769454982629*^9}, 
   3.883042577216303*^9, 3.883042615062311*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"cc802b4b-eacc-4305-9b21-ce83f9f854f9"]
}, Open  ]],

Cell["is then used to set up boundary conditions.", "Text",
 CellChangeTimes->{{3.8830426225184927`*^9, 3.883042626169264*^9}, {
  3.883044259502286*^9, 3.883044266058197*^9}, {3.8830443020841503`*^9, 
  3.883044326670576*^9}, {3.8830443813704777`*^9, 3.883044386448118*^9}, {
  3.883047111379611*^9, 
  3.883047113078426*^9}},ExpressionUUID->"f63abf41-b4b6-47aa-9228-\
ec012210ff1c"],

Cell[CellGroupData[{

Cell["Equilibrium solution", "Section",
 CellChangeTimes->{{3.8830471261561413`*^9, 
  3.883047135073063*^9}},ExpressionUUID->"cf4b5904-a5a6-439d-8a31-\
ec4a547317cc"],

Cell["The equilibrium solution is, up to a constant,", "Text",
 CellChangeTimes->{{3.883047117890555*^9, 
  3.883047143262226*^9}},ExpressionUUID->"248af78f-d7ff-4b72-b1f6-\
c1c349ac47c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]eq", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], ":=",
   " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["c", "a"]}], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       FractionBox["c", "a"], "]"}]}], "x"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8827698134912453`*^9, 3.88276983626597*^9}, {
  3.882770052504018*^9, 3.882770115042351*^9}, {3.882770224201233*^9, 
  3.882770262986421*^9}, {3.883044334244223*^9, 3.8830443344928627`*^9}, {
  3.883044498757683*^9, 3.8830445000052958`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6fad715d-5204-4ef6-a6d2-aaac24a9d4bd"],

Cell["and, for the field,", "Text",
 CellChangeTimes->{{3.883044588193125*^9, 
  3.88304460190067*^9}},ExpressionUUID->"40d531e2-8c10-4686-a3b3-\
fbf03d2ff279"],

Cell[BoxData[
 RowBox[{
  RowBox[{"elfieldeq", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], ":=",
   " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "*", "Pi"}], ")"}], "*", " ", 
   RowBox[{"Sqrt", "[", 
    FractionBox["c", "a"], "]"}], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       FractionBox["c", "a"], "]"}]}], "x"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.882770172483086*^9, 3.882770199710903*^9}, {
  3.8827719289452677`*^9, 3.882771932097431*^9}, {3.883044338256857*^9, 
  3.883044341029022*^9}, {3.8830444947817574`*^9, 3.8830444968621187`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b6eea3ef-bc99-49bd-a88e-fdcee82ca79c"],

Cell[TextData[{
 "The difference between the WKB and equilibrium solutions is given, after \
imposing the boundary condition ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], 
         RowBox[{"(", "0", ")"}], "\[LongEqual]", "4", "\[Pi]\[Eta]"}], 
       TraditionalForm], "errors" -> {}, "input" -> "E(0) = 4\\pi\\eta", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0fc14aff-de7a-445f-be9b-b685e49b4523"],
 ", by"
}], "Text",
 CellChangeTimes->{{3.8830446072757397`*^9, 
  3.8830447066380777`*^9}},ExpressionUUID->"ae983539-9dc8-4ff0-8acc-\
af76bfd736e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Rho]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], 
  " ", ":=", 
  RowBox[{"4", " ", "Pi", " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}], 
      "/", 
      RowBox[{"elfield", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "0"}], "]"}]}], 
     " ", "-", " ", 
     RowBox[{
      RowBox[{"\[Rho]eq", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}], 
      "/", 
      RowBox[{"elfieldeq", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "0"}], 
       "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.882769723668541*^9, 3.882769741674718*^9}, {
  3.882770280542233*^9, 3.8827703083154497`*^9}, {3.882771313477364*^9, 
  3.882771314133418*^9}, {3.882771381100896*^9, 3.882771382105739*^9}, {
  3.883044731310567*^9, 3.8830447653017473`*^9}, {3.883046930385619*^9, 
  3.8830469333819923`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e16ef22f-7f49-41c2-ba81-b5dc62ab1697"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Rho]", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", ">", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"b", ">", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"c", ">", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", ">", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"\[Eta]", ">", "0"}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.882773105717774*^9, {3.883044823960092*^9, 3.883044833975191*^9}, {
   3.883046939432901*^9, 3.883046944504799*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"f6f7b668-3976-47b2-a781-45de2af5bf19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", "x"}], 
           SqrtBox[
            RowBox[{"a", " ", "c"}]]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "3"], " ", "c"}]], "-", 
          RowBox[{"3", " ", "a", " ", "c", " ", "x"}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{"a", " ", 
             SuperscriptBox["c", "3"]}]], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Eta]"}], ")"}], " ", 
      "\[Alpha]"}], 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "5"], " ", "c"}]]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "2"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 0, {
   Rational[-1, 4] $CellContext`b ($CellContext`a^5 $CellContext`c)^
     Rational[-1, 2] 
    E^(-$CellContext`c ($CellContext`a $CellContext`c)^
       Rational[-1, 2] $CellContext`x) (($CellContext`a^3 $CellContext`c)^
      Rational[1, 2] - 
     3 $CellContext`a $CellContext`c $CellContext`x + ($CellContext`a \
$CellContext`c^3)^Rational[1, 2] $CellContext`x^2) $CellContext`\[Eta]}, 1, 2,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{3.882773107529291*^9, 3.883044840549617*^9, 
  3.883046951215118*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"7868050c-0f41-493a-a8cb-656ea3e0210a"]
}, Open  ]],

Cell[TextData[{
 "By substituting ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "\[LongEqual]", 
         StyleBox["b", "TI"], 
         SuperscriptBox[
          StyleBox["T", "TI"], "0"], "\[LongEqual]", "4", 
         SuperscriptBox[
          StyleBox["T", "TI"], "0"], "/", 
         SubscriptBox[
          OverscriptBox["\[Rho]", "_"], 
          StyleBox["N", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "a = b T^0 = 4T^0/\\bar{\\rho}_N", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e0ba1143-eca3-4665-a8ae-9521ee3e4865"],
 " , and collecting the equilibrium Debye constant ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox["\[Kappa]", 
          StyleBox["D", "TI"], "0"], "\[LongEqual]", 
         SqrtBox[
          RowBox[{
            StyleBox["c", "TI"], "/", 
            StyleBox["a", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\kappa_D^0 = \\sqrt{c/a}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "aac07bfe-9cc5-4b3d-b1fa-e25925d77886"],
 ", we have \n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalDelta]\[Rho]", "\[LongEqual]", "-", 
         FractionBox[
          RowBox[{"\[Eta]", 
            SuperscriptBox[
             StyleBox["e", "TI"], 
             RowBox[{"-", 
               SubsuperscriptBox["\[Kappa]", 
                StyleBox["D", "TI"], "0"], 
               StyleBox["x", "TI"]}]], 
            RowBox[{"[", 
              RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Kappa]", 
                    StyleBox["D", "TI"], "0"], 
                    StyleBox["x", "TI"]}], ")"}], "2"], "-", "3", 
                SubsuperscriptBox["\[Kappa]", 
                 StyleBox["D", "TI"], "0"], 
                StyleBox["x", "TI"]}], "]"}]}], 
          RowBox[{"4", 
            SuperscriptBox[
             StyleBox["T", "TI"], "0"]}]], "\[Alpha]", "+", 
         StyleBox["O", "TI"], 
         RowBox[{"(", 
           SuperscriptBox["\[Alpha]", "2"], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\Delta\\rho = -\\frac{  \\eta  e^{-\\kappa_D^0 x} \
\\left[1+(\\kappa_D^0 x)^2 -3 \\kappa_D^0 x\\right]}{4 T^0} \\alpha+ O\\left(\
\\alpha ^2\\right)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f07b0953-23b2-484b-95d6-aef4a826014b"]
}], "Text",
 CellChangeTimes->{{3.883045811340303*^9, 3.8830458288329773`*^9}, {
   3.883045897781452*^9, 3.8830459546688137`*^9}, {3.8830460355158033`*^9, 
   3.8830460360134087`*^9}, 3.883046404346229*^9, {3.88304648176271*^9, 
   3.883046516037366*^9}, {3.883046547544051*^9, 
   3.883046563033152*^9}},ExpressionUUID->"2ef49734-7aee-440b-a212-\
f0685a457eec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Equilibrium solution parametrized in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["T", "TI"], TraditionalForm], "errors" -> {}, "input" -> "T", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "de7bc734-f65c-49a8-9498-07db4682677a"]
}], "Section",
 CellChangeTimes->{{3.883047148014894*^9, 
  3.883047173115396*^9}},ExpressionUUID->"3de1e3f3-50f6-4152-8269-\
840aad207050"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]par", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], ":=",
   " ", 
  RowBox[{"4", "Pi", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       FractionBox["c", 
        RowBox[{"a", "+", 
         RowBox[{"b", " ", "\[Alpha]", " ", "x"}]}]], "]"}]}], "x"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8830506646611223`*^9, 3.8830506726896973`*^9}, {
  3.8830507709883003`*^9, 3.883050772399493*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"2263077d-42e8-4d5e-ae1a-405c024a44b9"],

Cell[TextData[{
 "Assuming that the Poisson Equation holds together with the solution above \
and with our LDA equation ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]\[Prime]"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], "\[LongEqual]", 
         FractionBox[
          RowBox[{"16", "\[Pi]", 
            StyleBox["Z", "TI"]}], 
          RowBox[{
            SubscriptBox[
             StyleBox["B", "TI"], 
             RowBox[{
               StyleBox["Q", "TI"], 
               StyleBox["Q", "TI"]}]], "+", 
            FractionBox[
             RowBox[{"\[PartialD]", 
               SubscriptBox[
                StyleBox["B", "TI"], 
                RowBox[{
                  StyleBox["Q", "TI"], 
                  StyleBox["Q", "TI"]}]]}], 
             RowBox[{"\[PartialD]", 
               StyleBox["T", "TI"]}]], "\[Alpha] ", 
            StyleBox["x", "TI"]}]], "\[Phi]", 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], "\[LongEqual]", 
         FractionBox[
          StyleBox["c", "TI"], 
          RowBox[{
            StyleBox["a", "TI"], "+", 
            StyleBox["b", "TI"], 
            StyleBox["x", "TI"]}]], "\[Phi]", 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "\\phi''(x)  =\\frac{16\\pi Z}{B_{QQ}+\\frac{\\partial B_{QQ}}{\\partial \
T}\\alpha\\,x} \\phi(x) = \\frac{c}{a+b x}\\phi(x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "abf4a184-ec3f-4e34-a28b-1768e49b9090"],
 ", we have:"
}], "Text",
 CellChangeTimes->{{3.8830507916448298`*^9, 3.883050824182702*^9}, {
  3.883050862934512*^9, 
  3.883050895611713*^9}},ExpressionUUID->"748d9627-2eaa-4291-94c3-\
dfb63fa73a3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]par", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], ":=",
   " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["c", 
     RowBox[{"a", "+", 
      RowBox[{"b", " ", "\[Alpha]", " ", "x"}]}]]}], "*", 
   RowBox[{"\[Phi]par", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}], "*", 
   
   FractionBox["1", 
    RowBox[{"4", "Pi"}]]}]}]], "Input",
 CellChangeTimes->{{3.883047183285284*^9, 3.8830472041847973`*^9}, {
   3.883047289779306*^9, 3.883047315150836*^9}, 3.883050652691375*^9, {
   3.8830507246461897`*^9, 3.883050753587626*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"d4099ed8-a113-4459-990d-25b1c7538255"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Phi]par", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8830475777572927`*^9, 3.883047578243037*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5a3f4d91-1abc-4193-81a8-5cada469ef83"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "x"}], " ", 
     SqrtBox[
      FractionBox["c", 
       RowBox[{"a", "+", 
        RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}]]]}]], " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["c", 
      RowBox[{"a", "+", 
       RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}]], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a"}], "+", 
     RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], "c"]], "Output",
 CellChangeTimes->{3.883047581174755*^9, 3.883050777244528*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"1a3300c9-39e0-4d90-937d-f002b68995ad"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"elfieldpar", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], ":=",
   " ", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "x"}], " ", 
      SqrtBox[
       FractionBox["c", 
        RowBox[{"a", "+", 
         RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}]]]}]], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["c", 
       RowBox[{"a", "+", 
        RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}]], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a"}], "+", 
      RowBox[{"b", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], "c"]}]], "Input",
 CellChangeTimes->{{3.883047337416461*^9, 3.883047356417405*^9}, {
  3.883048032114284*^9, 3.8830480467522993`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"8f6c457c-a879-4d5e-ac9e-a5bec8507767"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Rho]par", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "\[Alpha]_", ",", "x_"}], "]"}], 
  " ", ":=", 
  RowBox[{"4", " ", "Pi", " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}], 
      "/", 
      RowBox[{"elfield", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "0"}], "]"}]}], 
     " ", "-", " ", 
     RowBox[{
      RowBox[{"\[Rho]par", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}], 
      "/", 
      RowBox[{"elfieldpar", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "0"}], 
       "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.883047373636827*^9, 3.883047383185091*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"d07bf66c-2e85-4d20-b440-7755745f6e47"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Rho]par", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "\[Alpha]", ",", "x"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", ">", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"b", ">", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"c", ">", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", ">", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"\[Eta]", ">", "0"}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883048091115094*^9, 3.883048091476676*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"90b9b9d1-4edd-41f8-ab6c-c9ab4a213662"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", "x"}], 
           SqrtBox[
            RowBox[{"a", " ", "c"}]]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "3"], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["a", "5"], " ", "c"}]], " ", "x"}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Eta]"}], ")"}], " ", 
      "\[Alpha]"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "4"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "2"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 0, {
   Rational[-1, 4] $CellContext`a^(-4) $CellContext`b 
    E^(-$CellContext`c ($CellContext`a $CellContext`c)^
       Rational[-1, 
         2] $CellContext`x) ($CellContext`a^3 + ($CellContext`a^5 \
$CellContext`c)^
       Rational[
        1, 2] $CellContext`x - $CellContext`a^2 $CellContext`c \
$CellContext`x^2) $CellContext`\[Eta]}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.883048095970436*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"c0fc905c-3214-4f02-aa04-232a9eee88cc"]
}, Open  ]],

Cell[TextData[{
 "Therefore, we have:\n ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalDelta]\[Rho]", 
          RowBox[{
            StyleBox["p", "TI"], 
            StyleBox["a", "TI"], 
            StyleBox["r", "TI"]}]], "\[LongEqual]", "-", "\[Eta]", 
         FractionBox[
          RowBox[{
            SuperscriptBox[
             StyleBox["e", "TI"], 
             RowBox[{"-", 
               SubsuperscriptBox["\[Kappa]", 
                StyleBox["D", "TI"], "0"], 
               StyleBox["x", "TI"]}]], 
            RowBox[{"[", 
              RowBox[{"1", "+", 
                SubsuperscriptBox["\[Kappa]", 
                 StyleBox["D", "TI"], "0"], 
                StyleBox["x", "TI"], "+", "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Kappa]", 
                    StyleBox["D", "TI"], "0"], 
                    StyleBox["x", "TI"]}], ")"}], "2"]}], "]"}]}], 
          RowBox[{"4", 
            SuperscriptBox[
             StyleBox["T", "TI"], "0"]}]], "\[Alpha]", "+", 
         StyleBox["O", "TI"], 
         RowBox[{"(", 
           SuperscriptBox["\[Alpha]", "2"], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\Delta\\rho^{par} = -\\eta  \\frac{ e^{-\\kappa_D^0 x} \\left[1 \
+\\kappa_D^0 x +- (\\kappa_D^0 x)^2\\right]}{4 T^0} \\alpha  + O(\\alpha^2)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1733ceb8-6691-4355-b72f-0356955f7288"]
}], "Text",
 CellChangeTimes->{{3.883048160311466*^9, 3.883048183826777*^9}, {
  3.883050917903881*^9, 
  3.8830509219662523`*^9}},ExpressionUUID->"f7164068-493b-46df-9983-\
535cb53fdfe2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 761.25},
WindowMargins->{{0, Automatic}, {0.75, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2e2d85e6-9e7b-4443-ae4d-92fe0b03fc09"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 176, 3, 98, "Title",ExpressionUUID->"806b252b-2a97-4430-81ea-094edb31eec7"],
Cell[759, 27, 742, 16, 36, "Text",ExpressionUUID->"c191713e-8709-4589-a511-6db26b401add"],
Cell[1504, 45, 1177, 34, 47, "Input",ExpressionUUID->"278f0dbc-1711-476a-b8e1-9289251839fd"],
Cell[2684, 81, 522, 14, 36, "Text",ExpressionUUID->"20e050ec-f510-42fd-a3cc-1c9c82d481b4"],
Cell[3209, 97, 723, 17, 46, "Input",ExpressionUUID->"461d0da9-3f2e-47fa-bd4e-76e3d5a38764"],
Cell[3935, 116, 200, 3, 35, "Text",ExpressionUUID->"29721a38-15d6-4d25-b962-dcead67cc46b"],
Cell[CellGroupData[{
Cell[4160, 123, 682, 15, 29, "Input",ExpressionUUID->"f0479f2d-d51f-4486-b46e-ebabe0cc0d73"],
Cell[4845, 140, 1424, 44, 75, "Output",ExpressionUUID->"3554ef88-00f5-4374-b087-13cf0a07883e"]
}, Open  ]],
Cell[6284, 187, 172, 3, 35, "Text",ExpressionUUID->"b655631a-054c-412c-8e78-63a67b85566f"],
Cell[6459, 192, 1660, 48, 77, "Input",ExpressionUUID->"126850cc-5186-4c8d-a605-21002d63421a"],
Cell[8122, 242, 162, 3, 35, "Text",ExpressionUUID->"02e631d5-756d-4e15-ab75-5ed526f27e0a"],
Cell[CellGroupData[{
Cell[8309, 249, 408, 8, 29, "Input",ExpressionUUID->"fd7a3a76-c9ad-4cfb-8eca-3524bb210239"],
Cell[8720, 259, 614, 17, 63, "Output",ExpressionUUID->"cc802b4b-eacc-4305-9b21-ce83f9f854f9"]
}, Open  ]],
Cell[9349, 279, 384, 6, 35, "Text",ExpressionUUID->"f63abf41-b4b6-47aa-9228-ec012210ff1c"],
Cell[CellGroupData[{
Cell[9758, 289, 167, 3, 68, "Section",ExpressionUUID->"cf4b5904-a5a6-439d-8a31-ec4a547317cc"],
Cell[9928, 294, 188, 3, 35, "Text",ExpressionUUID->"248af78f-d7ff-4b72-b1f6-c1c349ac47c3"],
Cell[10119, 299, 700, 17, 44, "Input",ExpressionUUID->"6fad715d-5204-4ef6-a6d2-aaac24a9d4bd"],
Cell[10822, 318, 160, 3, 35, "Text",ExpressionUUID->"40d531e2-8c10-4686-a3b3-fbf03d2ff279"],
Cell[10985, 323, 731, 18, 44, "Input",ExpressionUUID->"b6eea3ef-bc99-49bd-a88e-fdcee82ca79c"],
Cell[11719, 343, 668, 17, 36, "Text",ExpressionUUID->"ae983539-9dc8-4ff0-8acc-af76bfd736e5"],
Cell[12390, 362, 1167, 27, 32, "Input",ExpressionUUID->"e16ef22f-7f49-41c2-ba81-b5dc62ab1697"],
Cell[CellGroupData[{
Cell[13582, 393, 934, 25, 29, "Input",ExpressionUUID->"f6f7b668-3976-47b2-a781-45de2af5bf19"],
Cell[14519, 420, 1673, 47, 76, "Output",ExpressionUUID->"7868050c-0f41-493a-a8cb-656ea3e0210a"]
}, Open  ]],
Cell[16207, 470, 3001, 74, 84, "Text",ExpressionUUID->"2ef49734-7aee-440b-a212-f0685a457eec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19245, 549, 473, 12, 68, "Section",ExpressionUUID->"3de1e3f3-50f6-4152-8269-840aad207050"],
Cell[19721, 563, 603, 16, 44, "Input",ExpressionUUID->"2263077d-42e8-4d5e-ae1a-405c024a44b9"],
Cell[20327, 581, 1841, 49, 67, "Text",ExpressionUUID->"748d9627-2eaa-4291-94c3-dfb63fa73a3d"],
Cell[22171, 632, 722, 18, 45, "Input",ExpressionUUID->"d4099ed8-a113-4459-990d-25b1c7538255"],
Cell[CellGroupData[{
Cell[22918, 654, 443, 11, 29, "Input",ExpressionUUID->"5a3f4d91-1abc-4193-81a8-5cada469ef83"],
Cell[23364, 667, 736, 21, 64, "Output",ExpressionUUID->"1a3300c9-39e0-4d90-937d-f002b68995ad"]
}, Open  ]],
Cell[24115, 691, 941, 26, 63, "Input",ExpressionUUID->"8f6c457c-a879-4d5e-ac9e-a5bec8507767"],
Cell[25059, 719, 924, 23, 32, "Input",ExpressionUUID->"d07bf66c-2e85-4d20-b440-7755745f6e47"],
Cell[CellGroupData[{
Cell[26008, 746, 862, 23, 29, "Input",ExpressionUUID->"90b9b9d1-4edd-41f8-ab6c-c9ab4a213662"],
Cell[26873, 771, 1493, 43, 73, "Output",ExpressionUUID->"c0fc905c-3214-4f02-aa04-232a9eee88cc"]
}, Open  ]],
Cell[28381, 817, 1790, 46, 83, "Text",ExpressionUUID->"f7164068-493b-46df-9983-535cb53fdfe2"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ionic_screening_Seebeck_double_wall-MKS.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Ionic screening under temperature gradient for the electrolyte model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc as pltrc"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We employ the relation linking the charge density $\\rho_Q(x)$ to the potential $\\phi$ (see Eq. (9) of the main text under LDA):\n",
    "\n",
    "$$\n",
    "\\rho_Q(x) = - \\frac{4Z^2}{B^T_{QQ}} \\phi(x)\n",
    "$$\n",
    "\n",
    "together with the Poisson equation away from the perturbation, which, in MKS system, reads\n",
    "\n",
    "$$\n",
    "\\epsilon \\epsilon_0 \\phi''(x)= - \\rho_Q(x),\n",
    "$$\n",
    "so that\n",
    "$$\n",
    "\\phi''(x) = \\frac{4Z^2}{\\epsilon \\epsilon_0 B^T_{QQ}} \\phi(x).\n",
    "$$\n",
    "\n",
    "In the notation of this notebook, where\n",
    "* `a = 4.0 * kB * T/ rho`\n",
    "* `b = 4.0 * kB / rho`\n",
    "* `c = 4.0 * Z1**2 / (eps*eps0)`,\n",
    "\n",
    "we have\n",
    "$$\n",
    "B^T_{QQ} = \\mathtt{a + b*alpha*x}.\n",
    "$$\n",
    "\n",
    "For the case of Debye-Hückel, only $\\mathtt{a}$ survives in $B^T_{QQ}$ and we have the Debye $\\kappa_D$:\n",
    "\n",
    "$$\n",
    "\\kappa_D = \\sqrt{\\frac{4Z^2}{\\epsilon \\epsilon_0 B^0_{QQ}}} = \\sqrt{\\frac{\\mathtt{c}}{\\mathtt{a}}}\n",
    "$$\n",
    "Therefore:\n",
    "$$\n",
    "\\frac{\\phi(x)}{\\rho_Q(x)} = -\\frac{1}{\\epsilon \\epsilon_0 \\kappa_D^2}.\n",
    "$$\n",
    "The electric field can be obtained as $-\\frac{\\partial \\phi}{\\partial x}$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Single wall system\n",
    "Comparison w.r.t. equilibrium solutions, parametrized solutions and Seebeck effect for a single surface"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "rhoseebeck = {}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rho_N (M)                      =  0.01\n",
      "alpha (K/micron)               =  -10.0\n",
      "====== eta Seebeck   ======\n",
      "eta Seebeck (e/nm²)            =  8.842156141300245e-06\n",
      "eta Seebeck (C/m²)             =  1.41666992e-06\n",
      "====== eta Seebeck   ======\n",
      "eta Seebeck_B (e/nm²)          =  -2.2105390353250613e-06\n",
      "eta Seebeck_B (C/m²)           =  -3.5416748e-07\n",
      "====== eta to screen ======\n",
      "surface charge (e/nm²)         =  0.9999999999999999\n",
      "surface charge (C/m²)          =  0.1602177\n",
      "eta_S_A / eta                  =  8.842156141300245e-06\n",
      "eta_S_B / eta                  =  -2.2105390353250613e-06\n",
      "max x for negative alpha: a/(b|alpha|) (m) =  2.9999999999999994e-05\n",
      "====== charge integrals =====\n",
      "charge = -0.16030965706927058\n",
      "charge DH param = -0.16030965892885252\n",
      "charge DH = -0.16030965977606104\n",
      "charge Seebeck A = 1.417483042698619e-06\n",
      "charge Seebeck B = -3.543707606746548e-07\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-5.0, 55.0)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "T = 300 # K\n",
    "rho_M = 0.01 # M\n",
    "Nav = 6.02214076e23 # particles/mole  \n",
    "kB = 1.380649e-23 # J/K\n",
    "rho = rho_M*Nav/1e-3 # particles/m^3\n",
    "print(\"rho_N (M)                      = \", rho_M)\n",
    "\n",
    "eps = 80.0 # relative dielectric permittivity\n",
    "eps0 = 8.854187e-12 # SI\n",
    "elch = 1.602177e-19 # SI (i.e., Coulomb)\n",
    "Z1 = 1.0*elch\n",
    "\n",
    "# MESH PARAMETERS\n",
    "L = 160e-9 # meters\n",
    "dx = 0.005e-9 # meters\n",
    "n = int(L/dx)\n",
    "xcell = np.zeros(n)\n",
    "for ix in range(n):\n",
    "    xcell[ix] = ix*dx\n",
    "\n",
    "# TEMPERATURE GRADIENT\n",
    "alpha = -10.0e6 # K/m\n",
    "print(\"alpha (K/micron)               = \", alpha*1e-6)\n",
    "\n",
    "# ================ FIRST SEEBECK\n",
    "\n",
    "seebeck = -0.2e-3 # V/K\n",
    "eseebeck = seebeck * alpha # V/m\n",
    "etaseebeck = eseebeck * eps * eps0 # C/m^2\n",
    "\n",
    "etaseebeck_einvnm2 = etaseebeck / elch * 1e-18 # e nm^-2\n",
    "\n",
    "print(\"====== eta Seebeck   ======\")\n",
    "print(\"eta Seebeck (e/nm²)            = \", etaseebeck_einvnm2)\n",
    "print(\"eta Seebeck (C/m²)             = \", etaseebeck)\n",
    "\n",
    "# ================ SECOND SEEBECK\n",
    "\n",
    "seebeck_B = 0.05e-3 # V/K\n",
    "eseebeck_B = seebeck_B * alpha # V/m\n",
    "etaseebeck_B = eseebeck_B * eps * eps0 # C/m^2\n",
    "\n",
    "etaseebeck_B_einvnm2 = etaseebeck_B / elch * 1e-18\n",
    "\n",
    "print(\"====== eta Seebeck   ======\")\n",
    "print(\"eta Seebeck_B (e/nm²)          = \", etaseebeck_B_einvnm2)\n",
    "print(\"eta Seebeck_B (C/m²)           = \", etaseebeck_B)\n",
    "\n",
    "eta = +1.0*elch/1e-18 # i.e.: +1.0e/nm^2 written in C/m^2\n",
    "\n",
    "print(\"====== eta to screen ======\")\n",
    "print(\"surface charge (e/nm²)         = \", eta/ elch * 1e-18)\n",
    "print(\"surface charge (C/m²)          = \", eta)\n",
    "print(\"eta_S_A / eta                  = \", etaseebeck/eta)\n",
    "print(\"eta_S_B / eta                  = \", etaseebeck_B/eta)\n",
    "\n",
    "a = 4.0*kB*T/rho\n",
    "b = 4.0*kB/rho\n",
    "c = 4.0*Z1**2/(eps*eps0)\n",
    "\n",
    "if alpha < 0:\n",
    "    print(\"max x for negative alpha: a/(b|alpha|) (m) = \", a/b/np.abs(alpha) )\n",
    "\n",
    "def chargeDH(x):\n",
    "    if alpha < 0:\n",
    "        charge2 = (a-b*np.abs(alpha)*x)**(-3.0/4.0)\\\n",
    "        *np.exp(+2.0*np.sqrt(c*(a-b*np.abs(alpha)*x)/(alpha**2*b**2))-2.0*np.sqrt(c*a/(alpha**2*b**2)))\n",
    "    else:\n",
    "        charge2 = (a+b*alpha*x)**(-3.0/4.0)\\\n",
    "        *np.exp(-2.0*np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2))+2.0*np.sqrt(c*a/(alpha**2*b**2)))\n",
    "    return charge2\n",
    "\n",
    "def eleDH(x):\n",
    "    if alpha < 0:\n",
    "        electric2 = -(1/eps0/eps)*np.abs(alpha)*b/c*(a-b*np.abs(alpha)*x)**(-3.0/4.0)\\\n",
    "        *(1.0/4.0+np.sqrt(c*(a-b*np.abs(alpha)*x)/(alpha**2*b**2)))\\\n",
    "        *np.exp(+2.0*np.sqrt(c*(a-b*np.abs(alpha)*x)/(alpha**2*b**2))-2.0*np.sqrt(c*a/(alpha**2*b**2)))\n",
    "    else:\n",
    "        electric2 = (1/eps0/eps)*alpha*b/c*(a+b*alpha*x)**(-3.0/4.0)\\\n",
    "        *(1.0/4.0-np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2)))\\\n",
    "        *np.exp(-2.0*np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2))+2.0*np.sqrt(c*a/(alpha**2*b**2)))\n",
    "    return electric2\n",
    "\n",
    "print(\"====== charge integrals =====\")\n",
    "\n",
    "EDH = eleDH(0.0)\n",
    "Efield = eta/(eps0*eps)\n",
    "k = Efield/EDH\n",
    "\n",
    "Q = 0.0\n",
    "rhoQDH = np.zeros(int(n))\n",
    "Efieldx = np.zeros(int(n))\n",
    "for ix in range(int(n)):\n",
    "    x = ix*dx\n",
    "    rhoQDH[ix] = k*chargeDH(x)\n",
    "    Efieldx[ix] = k*eleDH(x)\n",
    "    Q+=rhoQDH[ix]\n",
    "print(\"charge =\", Q*dx)\n",
    "\n",
    "def chargeDHparam(x):\n",
    "    kD = np.sqrt(c*rho/(4*kB*(T+alpha*x)))\n",
    "    charge2 = -kD**2*np.exp(-kD*x)\n",
    "    return charge2    \n",
    "\n",
    "def eleDHparam(x):\n",
    "    kD = np.sqrt(c*rho/(4*kB*(T+alpha*x)))\n",
    "    electric2 = 2 * np.pi * np.exp(-kD*x) * kD**3 * (2.0*a + b*alpha*x)/c    /(4.0*np.pi*eps0*eps)\n",
    "    return electric2 \n",
    "\n",
    "EDH = eleDHparam(0.0)\n",
    "Efield = eta/(eps0*eps)\n",
    "k = Efield/EDH\n",
    "\n",
    "Q = 0.0\n",
    "Efieldxparam = np.zeros(int(n))\n",
    "rhoQDHparam = np.zeros(int(n))\n",
    "for ix in range(int(n)):\n",
    "    x = ix*dx\n",
    "    #print(chargeDH(x))\n",
    "    rhoQDHparam[ix] = k*chargeDHparam(x)   \n",
    "    Efieldxparam[ix] = k*eleDHparam(x)\n",
    "    Q+=rhoQDHparam[ix]\n",
    "print(\"charge DH param =\", Q*dx)\n",
    "\n",
    "def chargeDHeq(x):\n",
    "    kD = np.sqrt(c*rho/(4*kB*(T)))\n",
    "    charge2 = -kD**2*np.exp(-kD*x)\n",
    "    return charge2    \n",
    "\n",
    "def eleDHeq(x):\n",
    "    kD = np.sqrt(c*rho/(4*kB*(T)))\n",
    "    electric2 = kD*np.exp(-kD*x)/(eps0*eps)\n",
    "    return electric2 \n",
    "\n",
    "EDH = eleDHeq(0.0)\n",
    "Efield = eta/(eps0*eps)\n",
    "k = Efield/EDH\n",
    "\n",
    "Q = 0.0\n",
    "rhoQDHeq = np.zeros(int(n))\n",
    "for ix in range(int(n)):\n",
    "    x = ix*dx\n",
    "    #print(chargeDH(x))\n",
    "    rhoQDHeq[ix] = k*chargeDHeq(x)    \n",
    "    Q+=rhoQDHeq[ix]\n",
    "print(\"charge DH =\", Q*dx)\n",
    "\n",
    "EDH = eleDHeq(0.0)\n",
    "Efield = -etaseebeck/(eps0*eps) # minus sign since it is not a screen\n",
    "kseebeck = Efield/EDH\n",
    "\n",
    "Qseebeck = 0.0\n",
    "rhoQDHseebeck = np.zeros(int(n))\n",
    "Efieldxseebeck = np.zeros(int(n))\n",
    "for ix in range(int(n)):\n",
    "    x = ix*dx\n",
    "    #print(chargeDH(x))\n",
    "    rhoQDHseebeck[ix] = kseebeck*chargeDHeq(x)\n",
    "    Efieldxseebeck[ix] = kseebeck*eleDHeq(x)\n",
    "    Qseebeck+=rhoQDHseebeck[ix]\n",
    "print(\"charge Seebeck A =\", Qseebeck*dx)\n",
    "\n",
    "EDH = eleDHeq(0.0)\n",
    "Efield = -etaseebeck_B/(eps0*eps) # minus sign since it is not a screen\n",
    "kseebeck_B = Efield/EDH\n",
    "\n",
    "Qseebeck_B = 0.0\n",
    "rhoQDHseebeck_B = np.zeros(int(n))\n",
    "Efieldxseebeck_B = np.zeros(int(n))\n",
    "for ix in range(int(n)):\n",
    "    x = ix*dx\n",
    "    #print(chargeDH(x))\n",
    "    rhoQDHseebeck_B[ix] = kseebeck_B*chargeDHeq(x)\n",
    "    Efieldxseebeck_B[ix] = kseebeck_B*eleDHeq(x)\n",
    "    Qseebeck_B+=rhoQDHseebeck_B[ix]\n",
    "print(\"charge Seebeck B =\", Qseebeck_B*dx)\n",
    "\n",
    "\n",
    "print(\"\")\n",
    "\n",
    "\n",
    "nmax = int(n)    \n",
    "\n",
    "matplotlib.rcParams.update({'font.size': 14})\n",
    "\n",
    "plt.plot(xcell[:nmax]*1e9,(rhoQDH[:nmax]-rhoQDHeq[:nmax])/elch*1e-27, lw=2, color=\"red\",label=r\"$\\rho_Q-\\rho^{\\mathrm{eq.}}_Q$\")\n",
    "plt.plot(xcell[:nmax]*1e9,(rhoQDH[:nmax]-rhoQDHparam[:nmax])/elch*1e-27, lw=2, color=\"green\",label=r\"$\\rho_Q-\\rho^{\\mathrm{eq.param.}}_Q$\")\n",
    "plt.plot(xcell[:nmax]*1e9,(rhoQDHseebeck[:nmax])/elch*1e-27, '--', color=\"blue\",label=r\"$\\rho^{\\mathrm{Seebeck}}_Q$ (NaOH) \")\n",
    "plt.plot(xcell[:nmax]*1e9,(rhoQDHseebeck_B[:nmax])/elch*1e-27, '--', color=\"black\",label=r\"$\\rho^{\\mathrm{Seebeck}}_Q$ (NaCl) \")\n",
    "\n",
    "plt.plot(xcell[:nmax]*1e9,np.zeros(len(xcell))[:nmax],\"--\",color=\"grey\")\n",
    "plt.xlabel(\"$x$ $[\\mathrm{nm}]$\")\n",
    "plt.ylabel(r\"charge density  $[e \\, \\mathrm{nm}^{-3}]$\")\n",
    "plt.legend(frameon=False, prop={'size': 12}) \n",
    "plt.xlim(-5,55)\n",
    "    \n",
    "#plt.savefig(\"../figures/DH-compa-seebeck.pdf\",bbox_inches='tight',dpi=900)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Double wall system"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Debye-Hückel equilibrium solutions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def chargeDHeq1(x):\n",
    "    kD = np.sqrt(c/a)\n",
    "    return -kD**2*np.exp(-kD*x)    \n",
    "\n",
    "def eleDHeq1(x):\n",
    "    kD = np.sqrt(c/a)\n",
    "    return kD*np.exp(-kD*x)/(eps0*eps)\n",
    "\n",
    "def potDHeq1(x):\n",
    "    kD = np.sqrt(c/a)\n",
    "    return np.exp(-kD*x)/(eps0*eps) \n",
    "\n",
    "def chargeDHeq2(x):\n",
    "    kD = np.sqrt(c/a)\n",
    "    return -kD**2*np.exp(kD*x)   \n",
    "\n",
    "def eleDHeq2(x):\n",
    "    kD = np.sqrt(c/a)\n",
    "    return -kD*np.exp(kD*x)/(eps0*eps) \n",
    "\n",
    "def potDHeq2(x):\n",
    "    kD = np.sqrt(c/a)\n",
    "    return np.exp(kD*x)/(eps0*eps) "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Our solutions in the presence of a thermal gradient"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def chargeDH1(x):\n",
    "    charge1 = (a+b*alpha*x)**(-3.0/4.0)\\\n",
    "    *np.exp(2.0*np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2))-2.0*np.sqrt(c*a/(alpha**2*b**2)))\n",
    "    return charge1\n",
    "\n",
    "def chargeDH2(x):\n",
    "    charge2 = (a+b*alpha*x)**(-3.0/4.0)\\\n",
    "    *np.exp(-2.0*np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2))+2.0*np.sqrt(c*a/(alpha**2*b**2)))\n",
    "    return charge2\n",
    "\n",
    "def eleDH1(x):\n",
    "    electric1 = alpha*b/c*(a+b*alpha*x)**(-3.0/4.0)\\\n",
    "    *(1.0/4.0+np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2)))\\\n",
    "    *np.exp(2.0*np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2))-2.0*np.sqrt(c*a/(alpha**2*b**2)))  /(eps0*eps)\n",
    "    return electric1\n",
    "\n",
    "def eleDH2(x):\n",
    "    electric1 = alpha*b/c*(a+b*alpha*x)**(-3.0/4.0)\\\n",
    "    *(1.0/4.0-np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2)))\\\n",
    "    *np.exp(-2.0*np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2))+2.0*np.sqrt(c*a/(alpha**2*b**2)))  /(eps0*eps)\n",
    "    return electric1\n",
    "\n",
    "def potDH1(x):\n",
    "    potential1 = -1.0/c*(a+b*alpha*x)**(1.0/4.0)\\\n",
    "    *np.exp(2.0*np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2))-2.0*np.sqrt(c*a/(alpha**2*b**2)))  /(eps0*eps)\n",
    "    return potential1\n",
    "\n",
    "def potDH2(x):\n",
    "    potential2 = -1.0/c*(a+b*alpha*x)**(1.0/4.0)\\\n",
    "    *np.exp(-2.0*np.sqrt(c*(a+b*alpha*x)/(alpha**2*b**2))+2.0*np.sqrt(c*a/(alpha**2*b**2)))  /(eps0*eps)\n",
    "    return potential2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Walls distance (nm) 3 ,     Temperature difference (K)    =  -0.030000000000000002\n",
      "charge DH (C/m²) (should be ~0 having two walls) = -2.4370118849927528e-05\n",
      "charge (C/m²) (should be ~0 having two walls) = -2.4371291232479018e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Walls distance (nm) 6 ,     Temperature difference (K)    =  -0.060000000000000005\n",
      "charge DH (C/m²) (should be ~0 having two walls) = -4.3919004577209946e-05\n",
      "charge (C/m²) (should be ~0 having two walls) = -4.3922829806751027e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaIAAAERCAYAAAA5VaO0AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAAAujklEQVR4nO3dd3wVVfrH8c8TehNUBGQpq4gFYREJSBcRVIoFyyqIiLo/fsIKuq7g6g93xVVAV2kqIuJKsa4CFkBxFUUFRMMqHSxUDSWoIC2BJM/vj7mw4SYhhSST8n2/XvdF7pwzZ555cZPnnpkz55i7IyIiEpaYsAMQEZGSTYlIRERCpUQkIiKhUiISEZFQKRGJiEiolIhERCRUpcMOoCiqXr26//a3vw07DBGRImXp0qU73f2U6O1KRLnw29/+lri4uLDDEBEpUsxsU0bbdWlORERCpUQkIiKhUiISEZFQKRGJiEiolIhERCRUSkQiIhIqJSIREQmVniMSESnBkpKS+PHHH9myZQs//PADP/zwAz/99BO7d+9m9+7d7Nq1iwMHDnDo0CGSk5MZN24crVu3ztMYlIhEREqAAwcOsGzZMlatWsXq1atZs2YNq1evZtOm9M+YlitXjqpVq1KtWjWqVq1KxYoVqVSpEmXKlKFMmTJ5HpsSkYhIMePurFmzhs8//5wvvviCL774ghUrVpCcnAxA+fLlOfvss2nTpg233HIL9erVo06dOtStW5c6depQuXLlAo1XiUhEpIhzdzZs2MD8+fP58MMP+eijj9i+fTsAVatWpUWLFtx77720aNGCJk2aUL9+fUqVKhVy1P+lRCQiUgQdPHiQBQsW8PbbbzN79mw2btwIwKmnnkrnzp256KKLaNeuHQ0bNiQmpnCPS1MiEhEpInbt2sWcOXN4++23effdd9mzZw8VKlSgc+fO3HPPPXTq1Imzzz4bMws71BxRIhIRKcT279/P7NmzeeWVV5g7dy4HDx6kVq1a3HDDDVxxxRV06tSJihUrhh3mcVEiEhEpZJKTk/n3v//Nyy+/zJtvvsnevXs59dRTGThwINdffz0tW7Ys9JfbckKJSESkkPj+++/55z//yZQpU4iPj+fEE0/khhtuoHfv3nTo0KFQDTDIS0pEIiIhSkxMZObMmTz//PPMnz+fmJgYunbtylNPPUX37t0pW7Zs2CHmOyUiEZEQbNy4kQkTJjB58mR++eUXTjvtNP7+97/Tr18/6tSpE3Z4BUqJSESkgLg7H3/8MU8++SRvvfUWZsZVV13FgAEDuOiii4rVfZ+cUCISEcln+/fv5+WXX2b8+PGsWLGCk08+mXvvvZcBAwZQt27dsMMLnRKRiEg++fnnn3n66acZP348O3fupGnTpjz//PP06tWLChUqhB1eoaFEJCKSx7Zs2cKYMWOYNGkS+/bto3v37gwZMoQOHToUuYdNC4ISkYhIHlm9ejWPPfYYL730Eu5O7969GTp0KI0bNw47tEKtUNwZM7OBZrbBzBLNbKmZtc+i/oWReolmtt7Mbo8qv8/MvjSzX80swczeMbPGUXWmmJlHvT7Pj/MTkeLt66+/pmfPnpx77rm8/vrrDBw4kO+//55p06YpCWVD6InIzK4HxgEjgGbAIuBdM6uXSf3TgLmRes2AkcCTZnZNmmodgQlAG6ATkAx8YGYnRTX3AXBqmle3vDkrESkJDiegZs2a8fHHH/O3v/2NzZs3M27cOOrXrx92eEVGYbg0dzcwxd2fi7wfZGaXAQOA+zKofzsQ7+6DIu/XmNkFwD3ADAB3vzTtDmZ2E7AbaAu8k6Yoyd235dmZiEiJ8PXXXzN8+HDefPNNqlWrxvDhwxk8eDDVqlULO7QiKdQekZmVBZoD70cVvU/Qm8lI6wzqzwNizSyzpQOrEJzrL1Hb25nZDjP7xsyeM7Ma2Y9eREqatD2gjz76iOHDh7Nhwwb++te/Kgkdh7AvzVUHSgHbo7ZvB2plsk+tTOqXjrSXkXHA18DiNNveA/oCFwN/BloC882sXDZjF5ESYu3atVx77bVHJaCNGzcqAeWRwnBpLl+Z2WigHdDO3VMOb3f3V9NUW2FmS4FNQHdgZgbt9Af6A9Srl+HtKxEpZrZs2cLw4cN54YUXqFixIn/729+46667lHzyWNiJaCeQAtSM2l4TyOzezbZM6idH2jvCzMYANwAXufv6YwXi7vFm9gPQMJPyScAkgNjYWD9WWyJStP3000+MHDmSp556Cndn8ODB3H///Zxyyilhh1YshXppzt0PAkuBLlFFXQhGxWVkcSb149z90OENZjYO6AV0cve1WcViZtWB3wBbsxe9iBQ3+/bt45FHHuH0009nzJgx9OrVi2+++YYxY8YoCeWjsHtEAKOB6Wb2BbCQYFRcbWAigJlNA3D3vpH6E4E7zGws8CzBSLh+BEmHyD5PAzcBVwG/mNnh+0173X2vmVUGHiQYZbcV+C3BMPAdwKx8OUsRKbQOHjzI5MmTeeihh9i+fTtXXnkljzzyCOeee27YoZUIoScid3/NzE4GhhE8y7MS6ObumyJV6kXV32Bm3YAxBEO844HB7j4jTbWBkX8/jDrccIIElAI0IRisUI0gGX0E/N7d9+TNmYlIYefuvPnmmwwdOpTvvvuODh06MGvWLFq3bh12aCVK6IkIwN0nEDyAmlFZxwy2LQDOP0Z7x5zMyd0PAJceq46IFG9xcXHcfffdfPrppzRq1Ig5c+bQtWtXzQUXgrCHb4uIFKjNmzfTp08fWrRowbp165g4cSLLli2jW7duSkIhKRQ9IhGR/LZnzx5GjRrF6NGjAbjvvvv4y1/+wgknnBByZKJEJCLFWnJyMs8//zx//etf2bFjBzfeeCMjRozQ84CFiBKRiBRb7733Hvfccw+rVq2iffv2zJ49mxYtWoQdlkTRPSIRKXbWrl1L165d6dq1K0lJScyYMYMFCxYoCRVSSkQiUmzs3r2bP//5zzRp0oTFixczevRoVq1axdVXX62BCIWYLs2JSJGXmprKlClTuO+++0hISOAPf/gDjzzyiGZDKCKUiESkSFu8eDGDBw8mLi6ONm3aMHfuXJo3bx52WJIDujQnIkVSfHw8ffv2pU2bNsTHx/PSSy/x2WefKQkVQUpEIlKkJCUlMWrUKM4880xee+017r//ftatW0fv3r11H6iI0qU5ESkS3J3Zs2fzpz/9ie+//54rr7ySJ554ggYNGoQdmhwn9YhEpNA7PBz7iiuuoGzZssybN48333xTSaiYUCISkUIrejj2mDFjWLZsGZdccknYoUke0qU5ESl0oodj33bbbTzyyCPUqFEj7NAkHygRiUihouHYJY8uzYlIoRA9HPvFF1/UcOwSQolIREKVlJTEo48+emQ49n333ce6deu48cYbNRy7hNClOREJhbszZ84c7rrrLr7//nuuuOIKRo8erZFwJZB6RCJS4NatW0f37t25/PLLKV26NO+99x5vvfWWklAJpUQkIgXm119/ZciQITRp0oSFCxfyxBNPsHz5ci699NKwQ5MQ6dKciOS71NRUpk+fzr333sv27du59dZbGTFiBDVr1gw7NCkElIhEJF99+eWXDBo0iCVLlnDBBRfw9ttv07Jly7DDkkJEl+ZEJF9s376d2267jZYtW7Jx40amTp3KokWLlIQkHSUiEclThw4dYvTo0Zx55plMnz6dIUOG8M0339C3b19iYvQnR9LTpTkRyTPvv/8+d955J2vXruWyyy5j7NixnHXWWWGHJYVcofh6YmYDzWyDmSWa2VIza59F/Qsj9RLNbL2Z3R5Vfp+ZfWlmv5pZgpm9Y2aNo+qYmT1oZvFmdsDMPjazc/Pj/ESKu/Xr13PVVVdx6aWXkpyczDvvvMPcuXOVhCRbQk9EZnY9MA4YATQDFgHvmlm9TOqfBsyN1GsGjASeNLNr0lTrCEwA2gCdgGTgAzM7KU2docCfgUFAC2AH8G8zq5JnJydSzO3bt49hw4bRqFEjPvjgA0aNGsXKlSvp0aOHZkWQ7HP3UF/AEuC5qG3fAiMzqf8o8G3UtsnA4mMcozKQAlweeW/AVuD/0tSpAOwB/jermJs3b+4iJVlKSoq/+OKL/pvf/MYB79Onj//4449hhyWFHBDnGfxNDbVHZGZlgebA+1FF7xP0ZjLSOoP684BYMyuTyT5VCHp/v0TenwbUStuOux8APjnGcUWEYHbsNm3a0KdPH2rVqsXChQuZPn06tWvXDjs0KaLCvjRXHSgFbI/avp0gUWSkVib1S0fay8g44GtgcZo2Du+XreOaWX8zizOzuISEhEwOI1J8bd68md69e9OmTRs2b97MlClT+OKLL2jTRt/d5Pgcc9ScmV2dizbfjfQuCgUzGw20A9q5e0pu23H3ScAkgNjYWM+j8EQKvb179/Loo4/y+OOPA/DAAw8wdOhQKleuHHJkUlxkNXz7jRy250BDYH026+8kuHcTPc9HTWBbJvtsy6R+cqS9I8xsDHADcJG7p41pW5r9NmfzuCIlSmpqKtOmTeP+++9n69at9O7dm5EjR1KvXobjiERyLTuX5mq5e0x2XsD+nBzc3Q8CS4EuUUVdCEbFZWRxJvXj3P3Q4Q1mNg7oBXRy97VR9TcQJJwuaeqXB9of47giJcann35Ky5YtueWWW6hXrx6LFi3ipZdeUhKSfJFVIpoK5OQy24vArzmMYTTQz8z+YGbnRBJIbWAigJlNM7NpaepPBH5jZmMj9f8A9AMeP1zBzJ4GbgF6A7+YWa3IqzJAZPTGWOBeM7s68ozRFGAv8HIO4xcpNjZs2MB1111Hhw4d2L59Oy+++CKLFi2idevWYYcmxdgxL825+y05aczdB+Q0AHd/zcxOBoYBpwIrgW7uvilSpV5U/Q1m1g0YAwwA4oHB7j4jTbWBkX8/jDrccODByM+PEQzZfho4kWAY+SXuvien5yBS1O3atYuRI0cyduxYSpcuzfDhw7nnnnuoWLFi2KFJCWBB5+AYFcw6u/sHBRRPkRAbG+txcXFhhyFy3JKSknjmmWf4+9//zi+//EKfPn0YMWIEderUCTs0KYbMbKm7x0Zvz849ovcj0+j8n5n9Jh9iE5EClpqayquvvso555zDn/70J84//3yWLl3KtGnTlISkwGUnEZ0LzCSYCmejmc0xs55mVip/QxOR/LBgwQJatWpFr169qFKlCvPmzePf//43zZo1Czs0KaGyTETuvsbd7wHqANcTDNH+F/CjmT1qZprVUKQIWL16NZdffjkdO3Zk69atTJkyhf/85z9ccsklYYcmJVy2Z1Zw92R3n+nuPYD6wHjgamC1mX2SXwGKyPHZunUr/fv3p0mTJnzyySeMGjWKb775hptvvplSpXRhQ8KXq/WI3D3ezCYQTBL6INA2L4MSkeP3yy+/8PjjjzN27FgOHTrEoEGDGDZsGNWrZzYTlkg4cpyIzKwzcCtwFZAIvEIw+7WIFAL79u1j/PjxPPbYY+zatYsbbriBhx9+mAYNGoQdmkiGspWIImsD3ULw4Gh9YAHQH3jD3RPzLToRybakpCQmTZrEww8/zI4dO+jRowcPP/wwTZs2DTs0kWPKMhGZ2QcEC83tIJhp4Xl3/y6f4xKRbEpOTmb69Ok8+OCDbN68mQsvvJBZs2ZpVmwpMrLTI9pHMChhzvHMXi0ieSs1NZUZM2bwwAMPsG7dOmJjY5k8eTKdO3fW6qhSpGSZiNz9ysM/m1lNgoEJNYgacefuE/I8OhFJx9156623eOihh/jqq69o1KgRM2fO5KqrrlICkiIp24MVzKwPwaAEI1jpNO3cQA4oEYnko9TU1CMJ6Ouvv6ZBgwZMnTqVG2+8UcOwpUjLyQqtjxBMFFrJ3Wu5+6lpXlojWCSfpKamMnPmTJo1a8bVV1/Nvn37mDp1KmvXrqVv375KQlLk5SQRnQBMcffk/ApGRP4rNTWVN954g/POO49rrrmGxMREpk2bxurVq+nbty+lS+fqMUCRQicniegloHt+BSIigZSUFF5//XWaNm3Kddddx8GDB3nxxRdZvXo1N910kxKQFDs5+UTfDbxpZhcDK4BDaQvd/aG8DEykpElKSmL69Ok89thjfPvtt5x99tm89NJLXH/99br8JsVaThLR/wKXATuBM0g/WEGJSCQX9uzZw7PPPsvo0aPZunUr559/Pq+//jo9e/ZUApISISeJ6AHgz+4+Jr+CESlJEhISGD9+PE899RS7du2iU6dOTJ06Vc8BSYmTk0RUCng7vwIRKSk2btzI6NGjmTx5MomJifTs2ZN7772Xli1bhh2aSChykoheAG5El+BEcszdWbRoEWPGjGHWrFnExMRw0003MWTIEM4555ywwxMJVU4SUUXgD2Z2KbCc9IMVBudlYCLFwaFDh3jjjTcYM2YMX375JSeeeCJDhgzhjjvu0JLcIhE5SUTnAF9Ffj47qswRkSN+/vlnnnvuOZ566il++OEHGjZsyNNPP83NN99MpUqVwg5PpFDJdiJy94vyMxCR4mDFihVMmDCBadOmsX//fjp16sQzzzxDt27diInJyWN7IiWHnowTOU5JSUnMnDmTCRMm8Nlnn1GuXDl69erFXXfdpbWARLLhmInIzFoCS7O7/IOZNQeWu/uhLCuLFHEbN25k0qRJTJ48mYSEBE4//XT+8Y9/0K9fPy3HLZIDWfWIFgO1gIRstvcRcB6w/jhiEim0kpOTmTdvHhMnTmTOnDmYGT169GDgwIF06dJFl99EciGrRGTASDPbn832yuYmCDMbCAwBTgVWAXe5+6fHqH8hMBo4F4gHHnP3iWnKOwD3AM2B2sAt7j4lqo0pwM1RTS9x91a5OQcp3r799lteeOEFpk6dSnx8PDVr1uT++++nf//+1KtXL+zwRIq0rBLRJ0CDHLS3GDiQkwDM7HpgHDAQ+Czy77tm1sjdN2dQ/zRgLvBPoA/QDphgZgnuPiNSrTKwEpgWeWXmA+CmNO8P5iR2Kd727t3L66+/zj//+U8+++wzYmJi6NatG08++SQ9evSgbNlcfe8SkSjHTETu3rEAYribYHmJ5yLvB5nZZcAA4L4M6t8OxLv7oMj7NWZ2AUEPaAaAu88lSFaHez6ZSXL3bcd/ClJcpKamsnDhQqZMmcJrr73Gvn37OOussxg1ahQ33XQTtWtr6S2RvBbqqDkzK0tw+ezxqKL3gTaZ7NY6Up7WPOBmMyuTw4ES7cxsB7ALWAD8n7vvyMH+Ugy4O8uXL+fll1/mlVdeYcuWLVSuXJkbbriBW2+9ldatW2vuN5F8FPbw7eoEc9htj9q+HeicyT61CC6pRdcvHWlvazaP/R4wE9gA/BZ4GJhvZs3dPSm6spn1B/oDuidQTKxfv55XXnmFl19+mdWrV1O6dGkuvfRSRo0axZVXXqkHT0UKSNiJKDTu/mqatyvMbCmwiWDxv5kZ1J8ETAKIjY3VTBJF1MaNG5k1axb/+te/+PzzzwFo3749zzzzDNdee62GXYuEIOxEtBNIAWpGba8JZHbvZlsm9ZMj7eWKu8eb2Q9Aw9y2IYXT2rVrmTlzJjNmzOA///kPAE2bNmXUqFH06tVLPVyRkIWaiNz9YKQn0gV4PU1RFyIDDzKwGOgZta0LEHc8D9KaWXXgN2T/0p4UUu7OV199xaxZs5gxYwZr1qwB4IILLuCxxx6jZ8+enHHGGSFHKSKHZTWzwgfAMoKlwZcDqzK6f3KcRgPTzewLYCHBqLjawMRIDNMA3L1vpP5E4A4zGws8C7QF+gG90sRdmWAVWYAYoJ6ZnQf87O6bI+UPEiS7rQT3iEYCO4BZeXx+UgD27NnDBx98wNy5c5k7dy7x8fHExMTQoUMHBgwYQM+ePTXbtUghlVWPaDlwOsGSD9cDnczsO4KHTpe7+8PHG4C7v2ZmJwPDCB5oXQl0c/dNkSr1oupvMLNuwBiCId7xwOA0zxABxBLM8nDY8MhrKkHSSgGaAH2BagTJ6CPg9+6+53jPSfKfu/Ptt98yZ84c5syZwyeffMKhQ4c44YQTuOSSS+jWrRs9evTglFNOCTtUEcmCuWd+393MVrh7kzTvuwGtgNnA79x9cv6HWPjExsZ6XFxc2GGUONu2bWP+/Pl8+OGHfPjhh2zaFHxXadSoEd26daN79+60bduWMmXKhBypiGTEzJa6e2z09qx6RLvN7Cx3XwfBg6Jm9oi7/xX4Ij8CFTls165dLFiw4EjiWb16NQDVqlXjoosuYujQoXTt2pXTTjst5EhF5HhklYj+F/iXmS0guFd0NsHoNJE85e5s2rSJhQsXHnmtWLECd6dChQq0b9+em2++mU6dOtGsWTNKlSoVdsgikkeymuJnlZm1AK4iuKcSD3QrgLikmDtw4ADLli1jyZIlRxJPfHw8AFWqVKFVq1ZcffXVdOzYkVatWlGuXLmQIxaR/JLVqLnqBLMJHHL3BwomJCluEhMTWbZsGUuXLiUuLo6lS5eyatUqUlKCZa7q1avHhRdeSNu2bWnbti1NmjRRj0ekBMnq0twbwCvAYOAfZtYEuNHd/5LvkUmRk5qayubNm1m5ciUrV65k1apVrFixglWrVpGcHFzRrV69Os2bN+fyyy+nefPmxMbGUrdu3ZAjF5EwZZWIKrn7s2Z2O4C7rzCzSwElohIsMTGR9evX89133/Htt9+yZs2aI4ln7969R+rVqVOHxo0b0717d5o3b07z5s2pV6+eJhAVkaNklYi2m1ltIO0Y7/L5GI8UAikpKWzbto0tW7awZcsWNm7ceCTpfPfdd/zwww+kHfZfo0YNGjduzK233sq5555L48aNadSoEdWqVQvvJESkyMgqEd0FTAFqRBawuwxYm88xST5JTk7mp59+YseOHUe94uPj2bJlC5s3b2bLli3Ex8cfuZR2WPXq1WnYsCEdO3bkjDPO4IwzzqBhw4Y0aNCAk046KaQzEpHiIKtRc9+ZWQ/+O2ouDnihAOKSCHcnKSmJxMREDhw4cOTfwz/v2bOH3bt3p3vt2rXryM8JCQns2LGDn3/+mYweYC5btix16tShbt26dOjQgbp16x71ql+/vno3IpJvspz01N0PAv+KvOQ4jBgxgldeeYWUlBRSU1NJSUk56hW97XACOtbsF9FiYmKoWrXqUa9GjRrRsWNHatSokeGrWrVqxMTE5OOZi4hkLkezb5tZJ6A9cBD4zN0/zZeoiqnDl7dKlSpFqVKliImJOfJzRu/Lly9P+fLlqVChAhUqVMjw58qVKx+VdCpVqqTBACJSpBxzrrmjKpo9QDBx6BaC2RXqAT8Cfd39k3yLsBDSXHMiIjmX2Vxzx7weY2Z3m9lFZnYScCfwR3ev7+4NCBajmwjMNrPMlvUWERE5pqwuzfUCHgYOz6/SI7Jkw1fAV+4+yswSgFEESy+IiIjkyDF7RO7eAqgCNCW4L/Qz0Bl4EdhiZjuAW4HfmdnvzewcM9NdbxERybYsk4a7p7j7SuBT4Ht37+juJwINCRamW0rQsxpLsGDevvwLV0REipucjJq7B1hgZg0I7g0tA+YDHYAf3b1uZJLUxnkfpoiIFFfZTkTuvtzMzgcmAB/z395UMnBLpM7OSJmIiEi25Og5InffAHSN9HxaEQxiWOLuP+RHcCIiUvzlKBEdFun5zM7jWEREpATSCDcREQmVEpGIiIRKiUhEREKVq0RkZh3MTAvkiYjIccttj+gjgklP84SZDTSzDWaWaGZLzax9FvUvjNRLNLP1h5cyT1PewczeNrMfzczNrF8GbZiZPWhm8WZ2wMw+NrNz8+qcREQke3KbiPJsnYHIyq/jgBFAM2AR8K6ZZZjozOw0YG6kXjNgJPCkmV2TplplYCXBRK0HMjn0UODPwCCgBbAD+LeZVTnecxIRkewrDPeI7gamuPtz7r7G3QcBWwmmD8rI7UC8uw+K1H8OmEow8wMA7j7X3e939zeA1OgGLFiw5y5glLvPiExhdDPBvHq98/LkRETk2EJNRGZWFmgOvB9V9D7QJpPdWmdQfx4Qa2Zlsnno04Baadtx9wPAJ8c4roiI5IOwe0TVgVLA9qjt2wkSRUZqZVK/dKS97DjcdraPa2b9zSzOzOISEhKyeRgREclK2ImoyHD3Se4e6+6xp5xyStjhiIgUG2Enop1ACsFqr2nVBLZlss+2TOonR9rLjsNt5+S4IiKSD0JNRO5+kGA9oy5RRV0IRsVlZHEm9ePc/VA2D72BIOEcaSfyXFT7YxxXRETyQa4mPQUeIfu9j6yMBqab2RfAQoJRcbUJ1jzCzKYBuHvfSP2JwB1mNhZ4FmgL9CNY1pzIPpWBMyJvY4B6ZnYe8LO7b3Z3j+x/v5mtBb4BhgF7gZfz6LxERCQbcjv79gN5FYC7v2ZmJxMkglMJnv/p5u6bIlXqRdXfYGbdgDEEQ7zjgcHuPiNNtViCh24PGx55TSVIWgCPARWAp4ETgSXAJe6+J6/OTUREsmbuHnYMRU5sbKzHxcWFHYaISJFiZkvdPTZ6e9iDFUREpITL0aU5M+tEcEP/IPCZu3+aL1GJiEiJke0ekZk9AHwA3Ar8AZhvZhvNrEN+BSciIsXfMRORmd1tZheZ2UkEE4j+0d3ru3sDgmduJgKzzaxzAcQqIiLFUFaX5noBDwPlIu97REa4fQV85e6jzCwBGEUwUk1ERCRHjtkjcvcWBDNSNyW4L/Qz0Bl4EdhiZjsILtX9zsx+b2bnmJkGQIiISLZlmTTcPSWyTMKnwPfu3tHdTwQaEjzHs5SgZzUWWAXsy79wRUSkuMnJqLl7gAVm1oDg3tAyYD7QAfjR3euaWXWgcd6HKSIixVW2E5G7Lzez84EJwMf8tzeVDNwSqbMzUiYiIpItOXqOyN03AF0jPZ9WBIMYlrj7D/kRnIiIFH+5nWtuJzA7j2MREZESSCPcREQkVEpEIiISKiUiEREJlRKRiIiESolIRERCpUQkIiKhUiISEZFQKRGJiEiolIhERCRUSkQiIhIqJSIREQmVEpGIiIRKiUhEREKlRCQiIqEqFInIzAaa2QYzSzSzpWbWPov6F0bqJZrZejO7PadtmtnHZuZRr1fz+txEROTYQk9EZnY9MA4YATQDFgHvmlm9TOqfBsyN1GsGjASeNLNrctHmC8CpaV7/m3dnJiIi2RF6IgLuBqa4+3PuvsbdBwFbgQGZ1L8diHf3QZH6zwFTgXty0eZ+d9+W5rU7b09NRESyEmoiMrOyQHPg/aii94E2mezWOoP684BYMyuTwzZvMLOdZrbKzB43syo5PgkRETkuYfeIqgOlgO1R27cDtTLZp1Ym9UtH2stumy8DNwIXAX8HrgFmZBaomfU3szgzi0tISMismoiI5FDpsAMIi7tPSvN2hZmtB5aY2fnu/p9M6k8CiI2N9QIKU0Sk2Au7R7QTSAFqRm2vCWzLZJ9tmdRPjrSXmzYB4iL7NcwyahERyTOhJiJ3PwgsBbpEFXUhGOmWkcWZ1I9z90O5bBOgCcElva3ZCF1ERPJIYbg0NxqYbmZfAAsJRsXVBiYCmNk0AHfvG6k/EbjDzMYCzwJtgX5Arxy02YDg/tBcgh5UI+AJ4KtIfRERKSChJyJ3f83MTgaGETzLsxLo5u6bIlXqRdXfYGbdgDEEw7HjgcHuPiMHbR4ELgbuBCoDW4A5wHB3T8mfMxURkYyYu+6751RsbKzHxcWFHYaISJFiZkvdPTZ6e9iDFUREpIRTIhIRkVApEYmISKiUiEREJFRKRCIiEiolIhERCZUSkYiIhEqJSEREQqVEJCIioVIiEhGRUCkRiYhIqJSIREQkVEpEIiISKiUiEREJlRKRiIiESolIRERCpUQkIiKhUiISEZFQKRGJiEiolIhERCRUSkQiIhIqJSIREQmVEpGIiIRKiUhEREJVKBKRmQ00sw1mlmhmS82sfRb1L4zUSzSz9WZ2e07bNLNyZvakme00s31m9raZ1cnrcxMRkWMLPRGZ2fXAOGAE0AxYBLxrZvUyqX8aMDdSrxkwEnjSzK7JYZtjgWuAXkB74ARgtpmVysvzExGRYzN3DzcAsyXAcnf/nzTbvgXecPf7Mqj/KHC1uzdMs20ycK67t85Om2ZWFUgAbnH3lyLldYFNQFd3n3esmGNjYz0uLi73Jy0iUgKZ2VJ3j43eXjqMYA4zs7JAc+DxqKL3gTaZ7NY6Up7WPOBmMysDWDbabA6USduOu28xszWROsdMRMdjz549pKamHrWtdOnSVKpUKdPyMmXKULFiRQB+/fVXor88lC1blgoVKgCwe/fudMc8XO7u/Prrr+nKy5UrR/ny5UlNTWXPnj3pysuXL0+5cuWyLE9JSWHv3r3pyitUqEDZsmVJTk5m37596corVqxImTJlOHToEPv3709XXqlSJUqXLp1l+cGDBzlw4EC68sqVK1OqVCmSkpJITExMV16lShViYmIyLT/hhBMwMxITE0lKSsq0/MCBAxw8eDBdedWqVQHYv38/hw4dOqrMzDjhhBMyLY+JiaFKlSoA7Nu3j+Tk5KPKS5UqReXKlQHYu3cvKSkpmZbrs6fPXlq5+ewd/v/Ka6EmIqA6UArYHrV9O9A5k31qAR9kUL90pD3LRpu1gBRgZwZ1amUz9lyZPn06CQkJR21r0KABffr0AWDy5MnpfmEbNWrEddddB8AzzzyT7gN73nnnceWVVwIwfvz4dH9MWrZsSdeuXUlJSWHs2LHpYmrXrh0XX3wxBw4cyLD84osvpl27duzevZvx48enK+/atSstW7YkISGBZ599Nl35VVddRdOmTYmPj+eFF15IV/773/+ec845h02bNvHSSy+lK+/Tpw8NGjTgm2++4Y033khXftttt1GnTh1WrVrF22+/na58wIAB1KhRg6+++op589J/x7jrrruoWrUqS5Ys4aOPPkpXPnToUCpUqMBnn33GwoUL05UPGzaMUqVKMX/+fKJ7yqVKlWLYsGEAzJs3j+XLlx9VXrFiRYYMGQLAO++8w9q1a48qr1atGnfeeScAM2fOZP369UeV16xZk9tvD26Rvvrqq/z4449HldetW5dbb70V0GdPn73j/+y1bduWzp0z+9Oce2EnoiLDzPoD/QHq1cvw9lW2dOzYMd0v8+FvJQBdunRJ982mWrVqR36+7LLL0n3rPfnkk4/83KNHj3TfWk855RQg+IZz+eWXp4upVq0g95YtWzbD8tq1awPBBzej8rp16x45j4zK69QJxoCcdNJJGZafeuqpANSoUSPD8sPx165dO8PyE088EQj+XzIqP/yt7vTTT8+w/PA3+jPPPPNI7yGtMmXKAHDOOedw0kknpSuPiQlutf7ud787ci7RZQDNmjWjfv36R5WXLv3fX8EWLVrQsGHDo8rLlSt35OdWrVpx7rnnZhg7QPv27dN96z/c2wF99vTZO/7PXs2aNdPFkBdCvUcUuTS3H+jl7q+n2f400NjdL8xgn0+AFe7+xzTbrgNeBioS9IiO2aaZdQI+BGq4e0KaOqsI7iP97Vhx6x6RiEjOZXaPKNRRc+5+EFgKdIkq6kIw0i0jizOpH+fuh7LZ5lLgUNo6kaHb5xzjuCIikg8Kw6W50cB0M/sCWAjcDtQGJgKY2TQAd+8bqT8RuMPMxgLPAm2BfgTDsLPVprvvNrPngcfMbAfwU2Sf5aS//yQiIvko9ETk7q+Z2cnAMOBUYCXQzd03RarUi6q/wcy6AWOAAUA8MNjdZ+SgTYC7gGTgNaACwaW6vu5+9EVwERHJV6E/R1QU6R6RiEjOFcp7RCIiIkpEIiISKiUiEREJlRKRiIiESoMVcsHMEggmSM2N6qSfWqio0rkUPsXlPEDnUlgdz7nUd/dTojcqERUwM4vLaNRIUaRzKXyKy3mAzqWwyo9z0aU5EREJlRKRiIiESomo4E0KO4A8pHMpfIrLeYDOpbDK83PRPSIREQmVekQiIhIqJSIREQmVElEBMrOBZrbBzBLNbKmZtQ87ppwysw5m9raZ/Whmbmb9wo4pN8zsPjP70sx+NbMEM3vHzBqHHVdumNkfzWx55Fx+NbPFZtY97LiOV+T/yM3sqbBjyQ0zezASf9rXtrDjyg0zO9XMpkZ+VxLNbLWZpVu4NLeUiAqImV0PjANGAM0IFuB718xyv+54OCoTLKtxJ3Ag5FiOR0dgAtAG6ESwJMgHZpZ+PebC7wfgXuB8IBaYD7xpZr8LNarjYGatgP4Ea4QVZesIlqI5/GoSbjg5Z2bVCNZ1M6A7wQKig4AdeXYMDVYoGGa2BFju7v+TZtu3BEuT3xdeZLlnZnuBO9x9StixHC8zqwzsBq5y93fCjud4mdnPwH3u/mzYseSUmVUF/gP8AfgbsNLd7wg3qpwzsweBa929SPa0DzOzEcCF7t42v46hHlEBMLOyQHPg/aii9wm+kUv4qhD8PvwSdiDHw8xKmdkNBD3Xorrs/SSCL2gfhR1IHjjdzOIjl+RfNbPTww4oF64ClpjZa2a2w8y+NrM7zMzy6gBKRAWjOlAK2B61fTtQq+DDkQyMA74GFoccR66YWZNIDzUJmAj0dPcVIYeVY2b2P8AZBKsrF3VLgH7AZcD/EPyuL4qsHl2UnA4MBNYDlxL8rowC/phXBwh9qXCRsJnZaKAd0K4ILxW/DjgPqApcC0w1s47uvjLUqHLAzM4iuIfazt0PhR3P8XL3d9O+N7PPCf6Y3wyMDiWo3IkB4tLcQvjKzBoSJKI8GUiiHlHB2AmkADWjttcEiuQomuLCzMYAvYBO7r4+7Hhyy90Puvt37r408gfja+BPIYeVU60Jrh6sMrNkM0sGLgQGRt6XCze84+Pue4FVQMOwY8mhrcDqqG1rgDwbaKVEVADc/SCwFOgSVdSFonsdv8gzs3H8NwmtDTuePBYDFLU/3G8SjCo7L80rDng18vPBUKLKI2ZWHjib4A97UbIQOCtq25nkfimcdHRpruCMBqab2RcE/7G3A7UJrucXGZHRZWdE3sYA9czsPOBnd98cWmA5ZGZPAzcR3Ij9xcwO36vbG/nmWmSY2ShgDrCFYNBFb4Lh6UXqWSJ33wXsSrvNzPYRfLaKzCXGw8zsceAdYDNQA3gAqARMDTOuXBhDcG/r/4DXCB4/GQzcn1cH0PDtAmRmA4GhBM8TrAT+5O6fhBtVzphZRyCj0UxT3b1fgQZzHMwssw/+cHd/sCBjOV5mNgW4iOBm+G6CZ2/+4e7zwowrL5jZxxTd4duvAh0ILjcmAJ8DD7h79GWuQi/ygPQIgp7RZoJ7Q096HiUQJSIREQmV7hGJiEiolIhERCRUSkQiIhIqJSIREQmVEpGIiIRKiUhEREKlRCQiIqFSIhIpQszs4zSrfbYqgONNSXO8a/P7eFIyKRGJFD0vEMzOsbQAjnVn5Fgi+UZzzYkUPfvdvUBmbXf33cDuPFwDTSQd9YhEQmJm15pZkpnVT7NtnJl9b2bRS4Ycq52PzWyCmY0ws52RVTQfN7OYqDrPmNkTZvazmSWY2Z1mVs7MnjazXWa22cxuyuvzFMmKEpFIeGYAK4isRmpm9xAsS3GZu0ev5puVG4FkgqXn7wDuAq7PoM4e4AKCFTbHEiy98A0QSzAr9GQz06U4KVBKRCIhicxcfD/Qz8z+AvwV6O7u3+aiudXu/ld3/8bd/0UwQ/rFUXVWufuDkfZHEyzYeMjdx7n7d8BDgAFtc3tOIrmhe0QiIXL3983sS+Bh4HJ3/zKXTS2Peh9PsAZOhnXc3c1sB0GP7PC2Q2b2Swb7ieQr9YhEQmRmnYCmBD2RnF6OS+tQ1Hsn/e93RnWys59IvtIHTiQkZtYUmAUMIrhXMzLUgERCoktzIiGIjJR7F3jC3f8ZWUJ+uZl1dPePw41OpGCpRyRSwMzsJOA94B13fwjA3VcCr6NekZRAWipcpAgxs4+Ble5+RwEf14Hr3P2NgjyulAzqEYkUPf3NbK+ZtcjvA5nZRDPbm9/HkZJNPSKRIsTMfgNUiLzd4u5J+Xy8GsAJkbdb3X1ffh5PSiYlIhERCZUuzYmISKiUiEREJFRKRCIiEiolIhERCZUSkYiIhEqJSEREQqVEJCIiofp/TTGiYckgwugAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Walls distance (nm) 12 ,     Temperature difference (K)    =  -0.12000000000000001\n",
      "charge DH (C/m²) (should be ~0 having two walls) = -6.475201375466382e-05\n",
      "charge (C/m²) (should be ~0 having two walls) = -6.476076903728756e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Walls distance (nm) 25 ,     Temperature difference (K)    =  -0.25\n",
      "charge DH (C/m²) (should be ~0 having two walls) = -7.30816816638993e-05\n",
      "charge (C/m²) (should be ~0 having two walls) = -7.309747680220668e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbYAAAERCAYAAAAXEIImAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAAAzuElEQVR4nO3dfXxU9Zn//9dFEpBwq+FebrVEEbzBYBURpVbq3dp2q99aqnXtr1StVWu1ttb1W922X93aFqG4Xat019K16i62W/GmoBZ0RW5MwI3cBwUJtybK/W1Irt8f5ySdDBlIwsycmcn7+XicB5nzuc7nXGdmnMtzzuecY+6OiIhIrmgXdQIiIiLJpMImIiI5RYVNRERyigqbiIjkFBU2ERHJKSpsIiKSU/KjTkCgR48ePnjw4KjTEBHJKmVlZdXu3jN+vgpbBhg8eDClpaVRpyEiklXM7MOm5utQpIiI5BQVNhERySkqbCIiklNU2EREJKeosImISE5RYRMRkZyiwiYiIjlFhU1ERNJu6dKllJSUsGDBgqT3rcImIiJpt2LFChYvXsxxxx2X9L5V2EREJO0qKioA+NSnPpX0vlXYREQk7SoqKujbty+dO3dOet8qbCIiknZr1qxh6NChKek74wqbmd1qZmvNbL+ZlZnZ2KPEXxTG7TezD8zslpb2aWYdzGyqmVWb2R4ze8HM+sfFTDGz0rCPdQlyOd3M3jCzfWa20cx+ZGbWirdBRCSnVVRUpOQwJGRYYTOza4EpwEPASOBt4BUzG5ggfgjwchg3EngYmGpmV7ewz8nA1cAEYCzQFXjRzPJiYtoBvwOmJ8ilK/AqsBU4B/gOcA9wV7PfABGRNmDnzp1s3bq1zeyx3QU85e5PuvsKd78d2Ax8K0H8LcAmd789jH+SoPh8r7l9mlk34BvAPe7+qrsvBr4GnAFcUt9JuI6pwOoEuVwHFAL/4O5L3X0G8DPgLu21iYj8zZo1awByv7CZWXugBJgd1zQbOD/BYqObiJ8FjDKzgmb2WQIUxMa4eyWw4gjrTZTL/7j7vrhc+gGDW9CPiEhOqx8RmfOFDegB5BEcyou1FeiTYJk+CeLzw/6a02cfoBaobsF6W5JLfVsjZnZTeM6utKqqqgWrERHJbvWF7eSTT05J/5lU2NoUd3/C3Ue5+6iePQ97srmISM5avXo1/fv3p1OnTinpP5MKWzXBnlPvuPm9gS0JltmSIP5Q2F9z+txCsFfXowXrbUku9W0iIgKsXLmSU045JWX9Z0xhc/eDQBkwPq5pPMFIxqbMTxBf6u41zeyzDKiJjQmH+g87wnoT5TLWzGLvDzMe2ASsa0E/IiI5y91ZtWpV2yhsoUnAjWY20cyGmdkUgsEXjwOY2XQzix1u/zhwoplNDuMnAjcCv2hun+6+A/gt8IiZXWJmI4HfA+XAa/WdmNmnzOyscNn2ZnZWOLUPQ/4A7AWeMrMRZvYl4F5gkrt7Et8jEZGstXXrVnbu3Mmpp56asnXkp6znVnD358ysCLgf6AssBa5w9w/DkIFx8WvN7ArgUYLh+5uAO9z9+Rb0CXAnweHL54COwOvADe5eGxMzDbgo5vWS8N8hwDp332Fm44F/AUqBbcAvCQqriIgAq1atAkjpHptpZyJ6o0aN8tLS0qjTEBFJuSeeeIKbb76ZdevWMWjQoGPqy8zK3H1U/PxMOxQpIiI5bNWqVXTs2JEBAwakbB0qbCIikjYrV65k6NChtGuXuvKjwiYiImmzatWqlA4cARU2ERFJkwMHDrB27dqUDhwBFTYREUmT999/n7q6OhU2ERHJDekY6g8qbCIikiYrV64EoLi4OKXrUWETEZG0WLVqFf369aNr164pXY8Km4iIpEWq7xFZT4VNRERSLh03P66nwiYiIilXXV3Ntm3bVNhERCQ31A8cUWETEZGcsGzZMgCGDx+e8nWpsImISMotX76czp07p/Tmx/VU2EREJOWWLVvGaaedhpmlfF0qbCIiknLLly9Py2FIUGETEZEU++STT9iyZQunnXZaWtanwiYiIim1fPlyID0DR0CFTUREUqx+RKT22EREJCcsX76cTp06pWVEJKiwiYhIitWPiGzXLj0lR4VNRERSavny5Wk7DAkZWNjM7FYzW2tm+82szMzGHiX+ojBuv5l9YGa3tLRPM+tgZlPNrNrM9pjZC2bWPy5moJnNDNurzexXZtY+LuarZvaume01sy1m9h9m1udY3g8RkWy2bds2Nm/enLaBI5Bhhc3MrgWmAA8BI4G3gVfMbGCC+CHAy2HcSOBhYKqZXd3CPicDVwMTgLFAV+BFM8sL+8gDXgK6hO0TgGuAX8asZwzwe+B3wHDgi8BpwNOtfDtERLJe/YjItrzHdhfwlLs/6e4r3P12YDPwrQTxtwCb3P32MP5JgsLyveb2aWbdgG8A97j7q+6+GPgacAZwSdjH5wiK1dfcfbG7vwp8H/immdU/MW80sMHdH3X3te6+AJgKnJuE90VEJCul8x6R9TKmsIWH9UqA2XFNs4HzEyw2uon4WcAoMytoZp8lQEFsjLtXAitiYkYDK8L5sevpEC4PMA/oa2ZXWaAH8BWCPUoRkTZp+fLlFBYWMnBgkwfeUiJjChvQA8gDtsbN3wokOk/VJ0F8fthfc/rsA9QC1UeJie+jOlyuD4C7zycoZE8DB4EqwIB/aCpxM7vJzErNrLSqqirB5omIZLdly5YxbNiwtI2IhMwqbFnNzE4jOPT4E4K9uMsIit5vmop39yfcfZS7j+rZs2f6EhURSaNly5al9TAkBHs2maJ+D6h33PzewJYEy2xJEH8o7M+a0ecWgr26HgR7WbEx/xMTMyauj/q9wfp+fggscvefh6/LzWwP8D9mdp+7b0iwDSIiOamqqorNmzdz5plnpnW9GbPH5u4HgTJgfFzTeIKRjE2ZnyC+1N1rmtlnGVATGxMO9R8WEzMfGBZ3CcB44EC4PEAhQRGNVf86Y95nEZF0KS8vB+CMM85I63ozaY8NYBLwezNbRDAY4xagH/A4gJlNB3D3G8L4x4HbzGwywSG/McCNBMPxm9Wnu+8ws98Cj5jZR8DH4TLlwGthH7OBZcB0M7sbKAJ+Djzp7jvDmJnAk2b2LYKBJX0JLiNY7O7rk/DeiIhkFRU2wN2fM7Mi4H6CwrAUuMLdPwxDBsbFrzWzK4BHCYbvbwLucPfnW9AnwJ0Ehy+fAzoCrwM3uHtt2EetmV0J/JqgOO4jGCRyT8x6njKzLsBtBNe37QD+CvzgWN8XEZFsVF5eTu/evenVq1da12vuntYVyuFGjRrlpaWlUachIpJUJSUlFBUVMXt2/BVXyWFmZe4+Kn6+zv2IiEjSHTp0iGXLlqX9MCSosImISAqsXr2aAwcOpH1EJKiwiYhICkQ1cARU2EREJAXKy8vJz8/n1FNPTfu6VdhERCTpysvLOfXUU+nQoUPa163CJiIiSVdeXh7JYUhQYRMRkSTbtm0blZWVKmwiIpIb6geORDEiElTYREQkyaIcEQkqbCIikmTvvvsuPXr0oG/fvpGsX4VNRESSqqysjJKSEswskvWrsImISNLs37+fZcuWcfbZZ0eWgwqbiIgkzdKlSzl06FCkha3Zj60xsy+1ov9X3H1fK5YTEZEstHjxYoDsKGzAjBb27cBQ4IMWLiciIllq8eLFdOvWjSFDhkSWQ0sfNNrH3T9qTqCZ7WpFPiIiksUWL17M2WefHdnAEWjZObbfETw5urn+A9jZsnRERCRb1dTUUF5eTklJSaR5NHuPzd2/3pKO3f1bLU9HRESy1YoVKzhw4ECk59dAoyJFRCRJMmHgCDSzsJnZ8WZ2Qvh3TzP7kpkNT21qIiKSTcrKyujcuTNDhw6NNI+jFjYzmwiUAaVm9i3gT8BngWfDNhERERYvXsxZZ51Fu3bRHgxszjm2O4DhQEdgPTDE3avMrBvwBjAthfmJiEgWqK2t5d1332XixOj3d5pTVg+5+z53/wRY4+5VAO6+g+BataQys1vNbK2Z7TezMjMbe5T4i8K4/Wb2gZnd0tI+zayDmU01s2oz22NmL5hZ/7iYgWY2M2yvNrNfmVn7uJj2ZvbjcF0HzGy9md1xLO+HiEg2WLVqFXv37o18RCQ0r7DVmtlx4d8X1c80s87JTsbMrgWmAA8BI4G3gVfMbGCC+CHAy2HcSOBhYKqZXd3CPicDVwMTgLFAV+BFM8sL+8gDXgK6hO0TgGuAX8al9CxwGXATcArwf4Dylr8TIiLZZeHChQB8+tOfjjgTwN2POAHdAGtifi/gnKMt35IJWAg8GTevAng4QfzPgIq4edOA+c3tM9y+g8B1Me0DgDrg0vD15eHrATEx1wP7ga7h688BO4AeLd3ukpISFxHJZrfccot369bNa2tr07ZOoNSb+E096h6bu+8IOwDAzPqE8z9y93daWEcTCg/rlQCz45pmA+cnWGx0E/GzgFFmVtDMPkuAgtgYd68EVsTEjAZWhPNj19MhXB7gi8A7wF1mtsHMKsLDlUnfsxURyTQLFy7knHPOiXzgCLTuOrb4IpEsPYA8YGvc/K1AnwTL9EkQnx/215w++wC1QPVRYuL7qA6Xq485CbgAOJPgsOZtBIcln0qQu4hITti7dy/l5eWZcRiSlt8rEiC6G4BltnYEg2m+6sHAGszsNmCWmfV290aF0cxuIjgXx8CBTZ5CFBHJCkuWLKG2tpZzzz036lSA1u2xJX0kZKh+D6h33PzewJYEy2xJEH8o7K85fW4h2KvrcZSY+D7q9wbrYzYDG+uLWmhF+O9hlcvdn3D3Ue4+qmfPnk1unIhINsiogSNk0C213P0gwYXg4+OaxhOMZGzK/ATxpe5e08w+y4Ca2JhwqP+wmJj5wLC4SwDGAwfC5QHmAf3izqkVh/9+mCB/EZGst2jRIgYOHEifPonOGqVXxhS20CTgRjObaGbDzGwK0A94HMDMppvZ9Jj4x4ETzWxyGD8RuBH4RXP7DPewfgs8YmaXmNlI4PcEw/RfC/uYDSwDppvZSDO7BPg5wWjL+icY/AH4GPh3MxtuZmMILjOY4c181I+ISDZauHBhxhyGhNadY6tNehYhd3/OzIqA+4G+wFLgCnev3+MZGBe/1syuAB4FvgVsAu5w9+db0CfAnQSHL58juMPK68AN7l4b9lFrZlcCvybYM9sHPA3cE7Oe3WHBm0owOnIb8N/Avcf4toiIZKyPPvqIdevW8e1vfzvqVBpYzEh+icioUaO8tLQ06jRERFrsxRdf5KqrruLNN99k7Ngj3igq6cyszN1Hxc/PtEORIiKSRRYuXEheXl7kj6qJ1ZpDkQCYWW9gDMEdSBoVSHf/9THmJSIiWWDhwoUMHz6cTp06RZ1Kg1YVNjO7nuDWVUZwLin2eKYTnIsSEZEcVltby4IFC7juuuuiTqWR1u6x/T/gEeDH7n4oifmIiEiWWLp0Kbt27WLMmDFRp9JIa8+xdQWeUlETEWm73nrrLQAuuOCCiDNprLWF7WngymQmIiIi2WXevHn069ePQYMGRZ1KI609FHkX8N9m9lngPYI7dzRw9x8fa2IiIpLZ5s2bx5gxYzDLrFsIt7aw3Uxw5/pq4FMcPnhEhU1EJIdVVlayfv167r777qhTOUxrC9v/Be5290eTmYyIiGSHefPmAWTcwBFo/Tm2POCFZCYiIiLZY968eXTq1Ikzzzwz6lQO09rC9u9AZl24ICIiafPWW29x3nnnkZ/f6vt8pExrMyoEJprZpQR3wY8fPHLHsSYmIiKZadeuXZSXl3P//fdHnUqTWlvYhgFLwr9PjWvTXZVFRHLYggULqKury7jr1+q1qrC5+2eSnYiIiGSHN954g7y8PM4777yoU2mS7u4vIiItMmfOHEaNGkWXLl2iTqVJx3J3/2uBz9L03f0/f4x5iYhIBtqzZw+LFi3ie9/7XtSpJNTau/v/nOCp03MInlqt82oiIm3AvHnzOHToEOPGjYs6lYRau8d2AzDB3WckMxkREclsc+bMIT8/PyMvzK7X2nNs7YB3k5iHiIhkgblz5/LpT3+azp07R51KQq0tbE8A1yczERERyWy7du3inXfeyejDkND6Q5Hdga+a2Xh0gbaISJswb948amtr+cxnMvuKr9YWttP426FIXaAtItIGzJkzh4KCAs4///yoUzkiXaAtIiLNMnfuXM4991wKCwujTuWIMu4CbTO71czWmtl+Myszs7FHib8ojNtvZh+Y2S0t7dPMOpjZVDOrNrM9ZvaCmfWPixloZjPD9moz+5WZtU+Q0wVmdsjMlrbmPRARyTTbt2+ntLQ04w9DQoYVtvCi7ynAQ8BI4G3gFTMbmCB+CPByGDcSeBiYamZXt7DPycDVwARgLNAVeNHM8sI+8oCXgC5h+wTgGuCXTeR0PDAdeL0174GISCZ6/fXXqaur43Of+1zUqRyVuWfOKTEzWwiUu/s3Y+ZVADPc/YdNxP8M+JK7D42ZNw0Y7u6jm9OnmXUDqoCvu/vTYfsA4EPgcnefZWaXExS2Qe5eGcZcD0wDern7zpi+/wj8L2DANe4+4mjbPWrUKC8tLW3muyQikn4333wzzz77LNXV1RQUFESdDgBmVubuo+LnZ8weW3hYrwSYHdc0G0h0pnJ0E/GzgFFmVtDMPkuAgtiYsHitiIkZDayoL2ox6+kQLl+/DbcCvYGfJshXRCTruDuzZs3i4osvzpiidiQZU9iAHgRP5t4aN38r0CfBMn0SxOeH/TWnzz5ALVB9lJj4PqrD5foAmNnpwAPA9e5emyDfBmZ2k5mVmllpVVXV0cJFRCJTUVHBhx9+mBWHIaGVhc3MepnZ82a23cw+ih9o0daYWQfgOeB77r62Ocu4+xPuPsrdR/Xs2TO1CYqIHIPZs4MDWpdeemnEmTRPa/fYfg2cQDCAojPQHsDMHjOzH7Syz/o9oN5x83sDWxIssyVB/KGwv+b0uYVgr67HUWLi+6jfG9wC9CV4+Oq/h6MhDwE/AoaHr7Pjf3NERJowa9YsTj75ZE466aSoU2mW1ha2zwLfcffXCApHvT8DX2lNh+5+ECgDxsc1jScYydiU+QniS929ppl9lhHcOaUhJtwDHRYTMx8YFrdnOh44EC6/ETgdOCtmehxYE/6dKH8RkYx28OBB5syZkzV7a9D6O4/UAvubmP8+cCwlfRLwezNbBMwDbgH6ERQJzGw6gLvfEMY/DtxmZpOB3wBjgBsJhuM3q09332FmvwUeMbOPgI/DZcqB18I+ZgPLgOlmdjdQBPwceDJmRGSja9bCvg64u65lE5Gs9fbbb7Nnz56sOb8GrS9sLxE8uub+uPldabwH1yLu/pyZFYX99iUoFle4+4dhyMC4+LVmdgXwKPAtgmfD3eHuz7egTwieLXeI4DxZR4Jr0G6oHwTi7rVmdiXBIdh5wD7gaeCe1m6riEg2mDVrFnl5eVlxYXa9Vl3HZmYnEhyCm0ZQFE4nGDX4H0BXd78kiTnmPF3HJiKZ6owzzqCoqIg5c+ZEncphknodm7tvJLi2axRQCCwGthMcCvx+69MUEZFM8eGHH/Lee+9x1VVXRZ1Ki7T2UCThsPbLwltTnUkwAGOBu29PUm4iIhKhmTNnAvB3f/d3EWfSMs0ubGb2aaAs/uJjd18PrG8ivoTgVlY18W0iIpL5Zs6cSXFxMcXFxVGn0iItORQ5n+DateaaAwxoWToiIpIJdu3axdy5c7PuMCS07FCkAQ+b2d5mxjf5SBcREcl8s2fP5uDBgzlf2N4ETm5B/HyCYfEiIpJlXnzxRbp3757xT8tuSrMLm7uPS2EeIiKSIWpra3nppZe4/PLLs+Ju/vEy6e7+IiKSARYsWEBVVVVWHoaEYxjuH8vM8oHTCK5pq3D3j5PRr4iIpN+MGTNo3749V155ZdSptMoxFzYzOxP4I7ADOAgMNbO3CG6SvO5Y+xcRkfSpq6tjxowZXHrppXTt2jXqdFolGYcipwL/n7uf7e7nEdyPcQbwipkVm1mih4SKiEiGeeedd9iwYQPXXHNN1Km0WjIORXZx9zfqX4SPivm9ma0EniEY9n96EtYjIiIp9vzzz1NQUJC159cgOXtstWZ22P6qu79D8BDSLyZhHSIikmLuzowZM7jkkks4/vjjo06n1ZJR2H4FzDCzRnclMbNuwH53fz8J6xARkRRbsmQJa9euzerDkJCEQ5HuPt3MjgOWmNkbBM87a0/wsM9Hj7V/ERFJjxkzZpCXl8cXvvCFqFM5Jq0ubGZ2FjAOOEDw2JrTgS8TDPvfSTCgZOGxpygiIqnm7jz33HNcfPHFFBUVRZ3OMWlVYTOz+4F/Ini4aA1wIvA+8HV3n5a89EREJB0WLFjABx98wI9+9KOoUzlmrT3Hdhdwn7v3c/dBBEP8nwFeNbPPJi07ERFJi6effprjjjuOv//7v486lWPW2kORxwHP179w9yrgQTPbAzwClCQhNxERSYOamhqeffZZvvCFL2TtRdmxWrvH9i4wton5/01wjk1ERLLErFmz+Pjjj7nuuuuiTiUpWrvH9l3gRTOrBZ6Oear2WGBlUjITEZG0ePrppykqKuLSSy+NOpWkaFVhc/eFZjYBeAJ41MzeAzoApwBfTWJ+IiKSQrt27eLPf/4zN954I+3b58bzoVt9gba7v0ZQyL4CvA1sJ7gJ8stm9rGZzTGzKS3t18xuNbO1ZrbfzMrMrKlDnrHxF4Vx+83sAzO7paV9mlkHM5tqZtVmtsfMXjCz/nExA81sZthebWa/MrP2Me1fMrPZZlZlZrvMbKGZfb6l2y8ikk4zZsxg3759XH/99VGnkjTHdOcRd69x91fd/T53v9zd+xAM/b8eeBXo15L+zOxaYArwEDCSoGC+YmYDE8QPAV4O40YCDwNTzezqFvY5Gbia4KLysUBXgkOteWEfecBLQJewfQJwDfDLmD4uAv4KXBmu52XgT0crzCIiUZo2bRqnnHIKo0ePjjqV5HH3jJmAhcCTcfMqgIcTxP+M4PlvsfOmAfOb2yfQjWBP87qY9gFAHXBp+Pry8PWAmJjrgf1A1yNszyLgl0fb7pKSEhcRSbdly5Y54D//+c+jTqVVgFJv4jc1Y56gHR7WKwFmxzXNBs5PsNjoJuJnAaPMrKCZfZYABbEx7l4JrIiJGQ2sCOfHrqcDR760oQuw7QjtIiKR+e1vf0tBQQE33HBD1KkkVcYUNqAHkEdwN5NYW4FEz3TrkyA+P+yvOX32AWqB6qPExPdRHS7XZG5m9m2gP/D7BLmLiETmwIEDTJ8+nS984Qv06tUr6nSSKpMKW84Iz/H9HPiqu3+YIOYmMys1s9Kqqqr0Jigibd6f//xnqqurmThxYtSpJF0mFbb6PaDecfN7A1sSLLMlQfyhsL/m9LmFYK+ux1Fi4vuo3xtslJuZXUOwl3aDu89MkDfu/oS7j3L3UT179kwUJiKSEtOmTWPgwIFccsklUaeSdBlT2Dx48nYZMD6uaTzBSMamzE8QX+rBiM3m9FlGcCPnhphwqP+wmJj5wLC4SwDGEzzZoCxmuS8TFLUb3X1GgpxFRCK1atUqXn31VSZOnEheXl7U6STdMT+PLckmAb83s0XAPOAWgksGHgcws+kA7l5/pvNx4DYzmwz8BhgD3EgwHL9Zfbr7DjP7LfCImX0EfBwuUw68FvYxG1gGTDezu4EigkONT7r7zjC3rxAUte8Bb5pZ/bm3g+7+STLeHBGRZHjsscdo3749N910U9SppERGFTZ3f87MioD7CZ4YsBS4IuY81cC4+LVmdgXBA02/BWwC7nD351vQJ8CdBIcvnwM6Aq8THEqsDfuoNbMrgV8TFMd9wNPAPTF93ELwfk4Op3pvEDy3TkQkcjt27OCpp57iK1/5Cr17x59hyQ0WXAogURo1apSXlpZGnYaItAFTpkzhzjvvpLS0lJKS7H4Qi5mVufuo+PkZc45NRERSq66ujscee4zzzz8/64vakaiwiYi0Ea+88gpr1qzh9ttvjzqVlFJhExFpIx555BH69+/P1VdfffTgLJZRg0dERCQ13n77bd58800mT55MQUFB1OmklPbYRETagH/+53+mqKgoJ+80Ek+FTUQkxy1dupSZM2dyxx130KlTp6jTSTkVNhGRHPezn/2MTp06cdttt0WdSlqosImI5LCKigqeeeYZbr75Zk444YSo00kLFTYRkRz24IMP0qFDB77//e9HnUraqLCJiOSopUuX8swzz3DHHXfk7O2zmqLCJiKSox544AG6dOnCPffcc/TgHKLCJiKSg8rKyvjjH//I3Xff3WbOrdVTYRMRyTHuzg9+8AOKioq48847o04n7XTnERGRHDNz5kxef/11pk6dSteuXaNOJ+302JoMoMfWiEiyHDx4kOHDh1NQUMD//u//5vTtsxI9tkZ7bFmstraW7du3U1RUFHUqIpIhHnvsMdasWcMrr7yS00XtSHSOLYvdeuutXHDBBWzevDnqVEQkA2zdupUf//jHXHbZZVx22WVRpxMZFbYsdv3111NZWcm4cePYuHFj1OmISMS++93vsnfvXh599NGoU4mUClsWGzt2LLNmzWLz5s2MGzeODRs2RJ2SiERk1qxZPPPMM/zwhz/k1FNPjTqdSGnwSAY41sEjCxYs4NJLL6V79+68/PLLDB8+PInZiUim27t3LyNGjGgYMHLcccdFnVJaJBo8oj22HHDeeecxd+5campqGDNmDHPmzIk6JRFJowcffJC1a9fym9/8ps0UtSNRYcsRI0eOZP78+Zx44olceuml/Nu//VvUKYlIGrz11lv84he/YOLEiYwbNy7qdDKCClsOGTRoEPPmzeOiiy7iG9/4Bt/85jfZv39/1GmJSIrs3LmTr33tawwZMoRJkyZFnU7GyLjCZma3mtlaM9tvZmVmNvYo8ReFcfvN7AMzu6WlfZpZBzObambVZrbHzF4ws/5xMQPNbGbYXm1mvzKz9i3NJdW6d+/OX/7yF+677z6mTZvGmDFjWLNmTbrTEJE0+O53v8v69euZPn06Xbp0iTqdzOHuGTMB1wI1wDeBYcBUYDcwMEH8EGBPGDcsXK4GuLolfQL/CmwCxgNnA3OBd4G8sD0PeC+cf3YYtwmY2pJcEk0lJSWeCi+88IJ3797dCwsL/bHHHvPa2tqUrEdE0u8///M/HfD77rsv6lQiA5R6U7WhqZlRTcBC4Mm4eRXAwwnifwZUxM2bBsxvbp9AN+AgcF1M+wCgDrg0fH15+HpATMz1wH6ga3NzSTSlqrC5u2/YsMEvu+wyB/ziiy/2NWvWpGxdIpIeK1as8M6dO/vo0aP9wIEDUacTmUSFLWNuqRUe1isBfhHXNBs4P8Fio8P2WLOAfzCzAsCa0WcJUBDbj7tXmtmKMGZWuJ4V7l4Zt54O4fJzjpaLu9ck2IZjsmjRIvbt29doXlFRESNGjABg/fr13HvvvYwfP55XXnmFm266iTFjxnDvvfdSWFjIW2+9RW1tbaPl+/btS3FxMe7Om2++edg6BwwYwEknncShQ4eYN2/eYe2DBw9m0KBBHDhwgAULFhzWfvLJJ9O/f3/27t3LO++8c1h7cXExffv2ZdeuXSxevPiw9mHDhtGrVy+2bdtGeXn5Ye0jRoygqKiI6upqli1bdlj7mWeeSffu3dm6dSsrV648rL2kpITOnTuzadMmKioqDms/55xzKCwspLKykg8++OCw9tGjR9O+fXvWrVvHhx9+eFj7BRdcQF5eHu+//36T1x5edNFFAKxevfqwu8rk5+czZswYAJYvX05VVVWj9g4dOnDeeecB8N577/HJJ580ai8sLOScc84B4N1332XHjh2N2rt06cLZZ58NBI892b17d6P27t27c+aZZwJH/+7Nnz+fgwcPNmrv1asXw4YNA9B3r5Xfvbq6Om666SYuuOACbr31VubPn9/Qnm3fvUGDBjF48ODD8jhWGVPYgB4Eh/y2xs3fClySYJk+wGtNxOeH/Vkz+uwD1ALVTcT0iYmJ76M6XC425ki5NPqWmNlNwE0AAwcObGrbmmXhwoWHfYFOOeWUhh+XefPmsWfPHiD4UgOUl5dz6qmn8tOf/pQNGzZQU9O45paUlFBcXAzA3LlzD1vn6NGjG35cmmofN25cw49LU+3t27dv+HFpqr1z58707duXnTt3NtleVFREr1692L59e5Ptffv2bfhxaap98ODBDT8uTbUXFxc3/Lg01T5ixAgKCwtZv359k+0lJSW0b9+etWvXNvnjPHr0aPLy8qioqGDhwoWHtdf/uKxcuZIlS5Y0auvQoUOjH5f4H88uXbo0+nGJ/3EsKipq+HFZsmQJ69evb9Ter1+/hsJWWlrKli1bGrUPHjy4obC15LtX7/TTT28obG+++aa+e3GO9t0bPnw4t99+O3V1dZx33nmHFd9s++5deOGFKSlskR9+rJ+AfoADF8bN/xGwKsEyq4Efxc27MOynb3P6BL4KHCK8WD0m5q/Ab8K/nwD+Gtdu4XITmpPLkbb9WA5F1tbWNjkdqf2NN97wkSNHOuCnnnqqP/PMM15TU9PQXldX5+7udXV1TS6v9tS21zvW9tZ8N1LdXr/tR2vP1M8m6vYHHnjAAX/ooYdy4rsX+31oDTL9UCR/2wPqHTe/N7Dl8HAI5zcVfyjsz5rR5xaCvboeQFVczP/ExIyJ66N+DzO2nyPlkhLt2h15YGtT7RdeeCGlpaX86U9/4oEHHmDChAk88MADfOc73+GGG26gc+fOAJgZZpawb7VndntrvhuZ0h71e5eJ7dOnT+ef/umf+PrXv869996bcfnFOtbvxrHKmOH+7n4QKCMYcRhrPPB2gsXmJ4gvdfeaZvZZRjB6sSEmHOo/LCZmPjAs7hKA8cCBcPmj5pIg/8i0a9eOq6++mvLycp599lm6devGt7/9bfr3789dd93Fe++9F3WKIhJ6/fXXmThxIhdffDGPP/74EYuKkDmHIoO9Sq4lGKE4kaCwTCEYmj8obJ8OTI+Jrx9iPzmMnxguHz/cP2GfYcy/AhsIzruNJBgM8i6HD/f/a9h+CbCRpof7J8wl0ZTKUZHNVVdX52+//bZ/+ctf9vz8fAf8rLPO8kmTJvn69eujTk+kzXrrrbe8U6dOPnz4cN+2bVvU6WQUsmG4f5AntwLr+Nve0IUxbXOBuXHxFwGLw/i1wC0t6TNs70Bw/dnHwF5gJjFD+8OYgcCLYfvHwK+ADi3NpakpEwpbrKqqKp86daqfc845TnCO0EeOHOkPPPCAl5aWNjpWLiKp884773jXrl196NChvnnz5qjTyTiJCpvu7p8BjvXu/qm0atUqXnjhBV544QXefvtt6urq6N69O2PHjuWiiy7iwgsv5IwzzqBDhw5RpyqSUxYtWsRll11Gt27dePPNNxkwYEDUKWWcRHf3V2HLAJlc2GJVVVUxa9Ys3njjDd54442G4bwFBQUMHz6ckSNHcvbZZzN8+HCKi4vp16+fzgWItMJrr73GF7/4RXr37s1rr73GkCFDok4pI6mwZbBsKWzxNm3axFtvvcXixYtZsmQJS5YsaXTRZmFhIZ/61KcYOnQoAwcO5MQTT6Rfv34NU58+fejcubOKn0iM//qv/+L666/nlFNOYdasWfTt2zfqlDKWClsGy9bCFs/d2bhxIytXrqSiooLVq1dTUVHBmjVrqKysZO/evYctk5+fz/HHH8/xxx/PCSec0PB3p06dKCwspGPHjhQWFjb6u2PHjrRv3578/HwKCgrIz89v9PeR5sX+W/+3Cqtkgrq6On7yk5/w4IMPcv755/Piiy9y/PHHR51WRlNhy2C5UtiOxN3ZuXMnmzZtYuPGjWzatIktW7awbdu2Jqe9e/c2TPF3p0i2vLy8w4pd/N/x84477jgKCwsbCnD8FDu/S5cudOvWje7duzdMhYWFKqjSYPfu3dx44408//zz3HDDDXpgaDMlKmyZdIG25DAzo1u3bnTr1q3hlkrNdejQIfbt29dQ6Pbt20dNTQ01NTUcOnSo4d/YvxPNi29vzrym2vfv399QgPfs2dOQW3Off5eXl9eo0HXr1o3jjz+eXr160bNnz4Z/Y/8uKioiLy+vNW+/ZLCysjK++tWvsmbNGiZNmsSdd96p/+k5RipskvHy8/Pp0qVLVjxvqq6ujn379jUUuz179rB79262b9/Ojh072L59e8MU+3rHjh0sW7aMuXPn8sknn9DUkRQzo6ioiN69e9O/f39OPPHEw6b+/fvTo0cP/TBmgdraWiZNmsQ//uM/0qtXL15//XU9ATtJVNhEkqhdu3Z06tSJTp06tbqPQ4cO8fHHH1NVVcVHH3102L9btmxh48aNlJeXs2XLlsOKYPv27enXrx8DBgxg8ODBDB48mCFDhjBkyBAGDx5M//79yc/Xf/pRevfdd7n55ptZtGgRV199NU888QQnnHBC1GnlDH27RTJMfn4+vXv3pnfv+FuPHq6mpqah0MVP9U8f2LBhQ6Pil5eXx4ABAxoK3ZAhQzjppJMYOnQoQ4cO1YCFFNq+fTs/+clPmDJlCkVFRTz99NNMmDBBe9hJpsImksUKCgoYMGDAES/ePXjwIJWVlaxbt461a9c2+vcvf/nLYc/dKioqori4uKHQxU7ZcDg4E+3bt4/HHnuMhx9+mG3btnHzzTfz8MMP638iUkSjIjNAWxgVKZlr//79rF27ttElGvVT/MMoe/fu3ajoFRcXU1xczMknn0zHjh0j2oLMtWPHDp544gkmT57Mpk2buPzyy3nooYc466yzok4tJ2hUpIg06bjjjmPYsGFNjlbdu3cva9asaVTsKioqeOmll9i69W/P3jUzBgwY0FD06gtecXExgwcPbnPn9JYtW8a0adOYNm0au3fv5jOf+Qx/+MMfGh7kKamlPbYMoD02yUY7d+5kzZo1rF69umGqqKhg1apV7NixoyEuPz+fk046qcmi169fv5Q/mytdNm/ezPPPP8/vfvc7SktLyc/P59prr+Wuu+5qeCq5JJcu0M5gKmySS9yd6urqhkObsUWvoqKCffv2NcR27NixodjFFr2hQ4dm/GULNTU1LF68mFmzZjFz5kzq/xs+66yzuPHGG5kwYQK9evWKOMvcpsKWwVTYpK2oq6tj48aNjYpe/d8ffPABhw4daojt3r07xcXFDBkypGGATP/+/Rv+7tWrV9r29mpqali9ejXLli2jvLycefPmsXDhQvbt24eZce6553LVVVfx+c9/nhEjRqQlJ1Fhy2gqbCJB8Vi3bt1he3offvghlZWVHDhwoFF8+/btOfHEE+nduzc9evRoNPXs2ZNu3boddquz+ttU1dXVNUw1NTXs3LmTnTt3smPHDnbs2MHmzZvZsGEDlZWVVFZW8v777zfc2i0vL4+RI0cyZswYLrjgAi688ELtmUVEhS2DqbCJHFn94c3KyspGBaeyspKqqiqqq6uprq6mqqqq2bc1OxIzo2/fvvTv35/+/ftzyimnMHz4cEaMGMEpp5yi+zhmCI2KFJGsZWYN98482kCMvXv3UlVVxY4dOxrdY7T+PqNmRrt27Rqm/Px8unbtSteuXenWrRtdu3alZ8+eFBQUpGnrJNlU2EQkpxQWFjJo0KCo05AI5cY4WxERkZAKm4iI5BQVNhERySkqbCIiklNU2EREJKeosImISE5RYRMRkZyiwiYiIjlFt9TKAGZWBXzYysV7ANVJTCcbaJvbBm1z23As2zzI3XvGz1Rhy3JmVtrUvdJymba5bdA2tw2p2GYdihQRkZyiwiYiIjlFhS37PRF1AhHQNrcN2ua2IenbrHNsIiKSU7THJiIiOUWFTUREcooKWxYzs1vNbK2Z7TezMjMbG3VOqWJmD5qZx01bos4rmczsQjN7wcw2htt3Y1y7he/DJjPbZ2ZzzWx4ROkes2Zs71NNfOYLIko3Kczsh2b2jpntNLMqM5tpZiPiYnLtc27ONif1s1Zhy1Jmdi0wBXgIGAm8DbxiZgMjTSy1VgF9Y6bTo00n6ToDS4HvAPuaaP8+cDdwO3AO8BHwqpl1SVuGyXW07QV4jcaf+RXpSS1lxgG/Bs4HLgYOAa+Z2QkxMbn2OY/j6NsMSfysNXgkS5nZQqDc3b8ZM68CmOHuP4wus9QwsweBa9x9xNFic4GZ7QZuc/enwtcGbAIec/f/F87rSPCj9z13/01UuSZD/PaG854Cerj730WVV6qZWWdgB/BFd5+Z658zHL7N4bynSOJnrT22LGRm7YESYHZc02yC/yvKVSeFh2fWmtmzZnZS1Aml0RCgDzGfubvvA94ktz/zC8zsIzNbbWZPmlmvqBNKsi4Ev8Pbwtdt4XOO3+Z6SfusVdiyUw8gD9gaN38rwX8UuWghcCNwGfBNgu1828yKokwqjeo/17b0mf8FuAH4LMGhuU8DfzWzDpFmlVxTgHeB+eHrtvA5x28zJPmzzj/GBEXSwt1fiX0dnlj+APgHYFIkSUlKufuzMS/fM7MygpuFXwn8MZqsksfMJgEXABe4e23U+aRDom1O9metPbbsVA3UAr3j5vcGcmqkYCLuvhtYBgyNOpc0qf9c2/JnvgnYQA585mb2KDABuNjdP4hpytnP+QjbfJhj/axV2LKQux8EyoDxcU3jCUZH5jwzOw44FdgcdS5pspbgh63hMw/fg7G0nc+8B3AiWf6Zm9kU/vYDvzKuOSc/56Nsc1Pxx/RZ61Bk9poE/N7MFgHzgFuAfsDjkWaVImb2C2AmsB7oBfxfoBPwuyjzSqZwtNinwpftgIFmdhbwibuvN7PJwH1mthJYDdwP7Ab+EEG6x+xI2xtODwLPE/y4DQYeJhgd+Kc0p5o0ZvYvwNeALwLbzKz+vNlud9/t7p6Dn/MRtzn8HjxIMj9rd9eUpRNwK7AOOECwB3dh1DmlcFufJRgGfRDYGP5HcFrUeSV5G8cB3sT0VNhu4Q/AZmA/8AYwIuq8U7G9QEdgVvjjdpDgfMtTwICo8z7GbW5qex14MCYm1z7nI25zKj5rXccmIiI5RefYREQkp6iwiYhITlFhExGRnKLCJiIiOUWFTUREcooKm4iI5BQVNhERySkqbCJtWPh05vonFp+XhvXFPin5mlSvT9omFTYR+XeCJxaXpWFd3wnXJZIyulekiOx197TcOd7ddwA7ggdFi6SG9thEcoSZXWNmB8xsUMy8KWb2vpnFPwblSP3MNbNfm9lDZlYdPtX4F2bWLi7mX83sl2b2iZlVmdl3zKyDmf2LmW03s/Vm9rVkb6fI0aiwieSO54H3CO4Gj5l9j+BRIZe5e/wTmY/mOuAQcD5wG3AncG0TMbuAc4F/BiYD/01wR/pRBE9emGZmOvQoaaXCJpIjPLij+X3AjWZ2L/Aj4Ep3r2hFd8vd/Ufuvtrd/xOYA3w2LmaZuz8Y9j+J4AG4Ne4+xd3XAD8muFP9mNZuk0hr6BybSA5x99lm9g7wU+Aqd3+nlV2Vx73eRPAcvCZj3N3N7COCPcb6eTVmtq2J5URSSntsIjnEzC4GziTYU2rp4cdYNXGvncN/L5qKac5yIimlL5xIjjCzMwmeOHw7wbmuhyNNSCQiOhQpkgPCkZCvAL90938zs0VAuZmNc/e50WYnkl7aYxPJcmZ2AvAXYKa7/xjA3ZcC/4X22qQNsmAglYi0RWY2F1jq7releb0O/B93n5HO9UrboD02EbnJzHab2TmpXpGZPW5mu1O9HmnbtMcm0oaZ2YlAx/BlpbsfSPH6egFdw5eb3X1PKtcnbZMKm4iI5BQdihQRkZyiwiYiIjlFhU1ERHKKCpuIiOQUFTYREckpKmwiIpJTVNhERCSn/P/3pt4lSUn24gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZEAAAERCAYAAAC6kZqPAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAAArgUlEQVR4nO3de5yN5f7/8ddnMM7knENIxJapbBR7b5JOkpIKkcP4klSKJOnkq1TsdogiZRKKSBI55JDktB3Gt0Ilh6Ykx5ki5zEz1++PNfyYGXNY1lr3HN7Px2M9zLqve637fc+9zGdd93UfzDmHiIiIP8K8DiAiIjmXioiIiPhNRURERPymIiIiIn5TEREREb+piIiIiN/yex0glMqWLeuqV6/udQwRkRxl48aNsc65cmm15akiUr16daKjo72OISKSo5jZrxdq0+4sERHxm4qIiIj4TUVERET8piIiIiJ+UxERERG/qYiIiIjfVERERMRveeo8ERGRvCAuLo6lS5eyYcMGtm3bRmxsLC1atODll18O+LJUREREcoGEhATmzZvH+PHjWbJkCUlJSRQqVIhatWpRoUIFihUrFpTlqoiIiORgzjlmz57Nc889x9atW6lcuTLPPvssd9xxB40aNSJfvnxBXb6KiIhIDrV9+3Z69uzJihUr+Nvf/sbHH39M27ZtyZ8/dH/aNbAuIpLDJCUlMXLkSK6++mq+++473nnnHTZt2kS7du1CWkBAPRERkRzl0KFDdOvWjblz59KmTRvGjRtHpUqVPMujIiIikkNs2bKFNm3asGvXLsaMGUOfPn0wM08zqYiIiOQAX331FW3btqVIkSKsWLGCJk2aeB0J0JiIiEi2N336dFq2bEnlypVZu3ZttikgoCIiIpKtRUVF0bFjR66//npWrVpF1apVvY50HhUREZFsKioqigcffJDbb7+dxYsXU6pUKa8jpaIiIiKSDZ1bQD799FMKFSrkdaQ0qYiIiGQzU6dOzREFBFRERESylUWLFhEZGUnz5s2zfQEBFRERkWxjw4YN3HvvvVx11VV89tln2b6AgIqIiEi2sG3bNlq1akW5cuVYuHAhJUuW9DpSpqiIiIh47I8//uCOO+4AYPHixVSsWNHjRJmnM9ZFRDx0+vRp2rVrx65du/jqq6+oVauW15GyREVERMRDffv2ZdmyZUyaNIl//OMfXsfJMu3OEhHxyLhx43j77bd56qmn6Natm9dx/KIiIiLigWXLlvH444/TunVrhg0b5nUcv6mIiIiE2O7du+nQoQO1a9dm2rRpQb+FbTCpiIiIhFB8fDzt27fn5MmTzJo1i+LFi3sd6aJoYF1EJISeeuop/vvf//Lxxx9Tp04dr+NcNPVERERCZMaMGYwZM4Z+/frRrl07r+MEhIqIiEgI/Pjjj/To0YN//vOfvPbaa17HCRgVERGRIDt27Bj33nsvRYsWZcaMGRQoUMDrSAGjMRERkSDr27cvW7duZcmSJVSuXNnrOAGlnoiISBDNmDGD9957j2eeeYabbrrJ6zgBpyIiIhIkMTEx9OrVi8aNGzNkyBCv4wRFtigiZvaImcWY2Ukz22hmTdOZ9wYzW2NmcWZ2wsy2mtmAUOYVEcnI6dOn6dSpEwDTpk3LVeMg5/J8TMTMOgCjgUeAVcn/LjSzus65XWm85CgwBtgMHAf+CbxjZsedc+NCFFtEJF0vvvgia9euZfr06Vx++eVexwkac855G8BsHbDJOffgOdO2A584557J5Ht8CpxyznVMb76GDRu66Ojoi8orIpKRZcuWcfPNN9O9e3fee+89r+NcNDPb6JxrmFabp7uzzCwcaAAsTtG0GMjUNZHNrH7yvF8HNp2ISNbFxsbSuXNnrrzySsaMGeN1nKDzekykLJAP2J9i+n7g0vReaGa7zewUEA2Mc86Nv8B8vcws2syiDx48GIjMIiJpcs7Ro0cP4uLimD59OkWLFvU6UtB5XUQuRlOgIdAb6GdmXdKayTn3rnOuoXOuYbly5UIaUETylvfff5+5c+cybNgwrr32Wq/jhITXA+uxQCJQIcX0CsC+9F7onItJ/nGzmVUAhgAfBDqgiEhmxMTE0LdvX2644Qb69evndZyQ8bQn4pyLBzYCt6RougVYk4W3CgMKBiqXiEhWJCUlERkZiZkxadIkwsJy8k6erPG6JwIwEvjAzNYDq/HtnqoEjAcwsykAzrmuyc8fA2KAn5Jf3wwYAOjwXhHxxKhRo1ixYgUTJ06kevXqXscJKc+LiHNuhpmVAZ4HKgJbgFbOuV+TZ6ma4iX5gH8D1YEEYCcwiOSiIyISSlu2bOHZZ5+lTZs2REZGeh0n5Dw/TySUdJ6IiARSfHw8jRs3Zvfu3WzZsoXy5ct7HSko0jtPxPOeiIhITjV06FC++eYbPv3001xbQDKSd0Z/REQCaO3atbz66qt069aNtm3beh3HMyoiIiJZdOzYMbp27UqVKlUYPXq013E8pd1ZIiJZ9PTTT7N9+3aWLVtGyZIlvY7jKfVERESyYPHixYwdO5Z+/fpx4403eh3Hczo6S0Qkk/78808iIiIoXrw4//d//0fhwoW9jhQSOjpLRCQAHnvsMfbv389nn32WZwpIRrQ7S0QkE2bOnMnUqVN54YUXaNgwzS/leZKKiIhIBvbu3Uvv3r1p1KgRzzyTqXvl5RkqIiIi6XDO0bNnT44fP86UKVNy7b3S/aUxERGRdERFRbFgwQJGjx5NnTp1vI6T7agnIiJyATt37uSJJ57gpptuok+fPl7HyZZURERE0pCYmEi3bt3Inz8/77//fp66R0hWaHeWiEgaRowYwerVq5kyZQqXXXaZ13GyLZVWEZEUNm3axAsvvMA999xD586dvY6TramIiIic49SpU3Tp0oVLLrmE8ePHY2ZeR8rW0t2dZWb3+PGeC51zJ/zMIyLiqSFDhrBp0ybmzp1LuXLlvI6T7WU0JvJJFt/PAbWAn/2LIyLinTVr1vDaa6/Ro0cP7rzzTq/j5AiZGVi/1Dl3IDNvZmZHLjKPiIgnjh49SpcuXahatSojR470Ok6OkVERmQxkZdfUh8Bf/scREfHGgAEDiImJYfny5ZQoUcLrODlGukXEOdc9K2/mnHv44uKIiITeggULeOeddxgwYADNmjXzOk6OkuHRWWZ2cyiCiIh4IS4ujh49elCvXj2GDh3qdZwcJzOH+C42s5/N7Dkzqxz0RCIiIeKc4+GHHyYuLo4PPviAQoUKeR0px8lMEbkK+BR4DPjFzOabWVszyxfcaCIiwTVt2jRmzpzJiy++yLXXXut1nBwp07fHNbP8wF3A/wC3AXH4Bt4nOud+ClrCANLtcUXkjN27d1OvXj3q1q3LihUryJ9fV4G6kPRuj5vpM9adcwnOuU+dc62BasAY4B7gBzNbEZioIiLBl5SURPfu3UlISGDKlCkqIBfBr9+cc26PmY0DjgBDgH8GMpSISDCNHTuWpUuXMn78eGrWrOl1nBwty0Uk+Wit/wHuBk4CHwFRgY0lIhIcW7duZeDAgdx+++306tXL6zg5XqaKiJlVBboDkfh2ZX0N9AI+cc6dDFo6EZEAOn36NF27dqVIkSK89957urhiAGRYRMxsKdAcOIBvIP0959yOIOcSEQm4YcOGsWHDBmbMmEHFihW9jpMrZKYncgzfAPp851xikPOIiARFdHQ0L730Ep06daJ9+/Zex8k1Miwizrk2Z342swr4BtHLk+LILufcuICnExEJgGPHjvHAAw9w6aWX8tZbb3kdJ1fJ9MC6mXXGN4BuwJ/4Lvt+hgNUREQkW+rfvz/bt29n6dKllCpVyus4uUpWjs56BXgNeMk5lxCkPCIiAfXZZ5/x7rvvMnDgQFq0aOF1nFwnK7fHLQFMUgERkZxiz5499OzZk7///e+6uGKQZKWITAXuCFYQEZFASkpKIjIykuPHjzN16lTCw8O9jpQrZWV3Vn/gMzO7CdgMnD630Tn3UiCDiYhcjNGjR7NkyRLGjx9PnTp1vI6Ta2WliDwEtARigZqkHlhXERGRbOG7775j0KBBtGnTRmelB1lWisgLwJPOuVHBCiMicrFOnDhBp06dKF26NFFRUTorPciyMiaSD5gbjBBm9oiZxZjZSTPbaGZN05n3HjNbbGYHzeyIma0zs7uCkUtEcp6BAwfyww8/MHnyZMqWLet1nFwvK0XkfeCBQAcwsw7AaOBVoD6wBliYfL2utNwALMM3yF8fWADMTq/wiEjesGDBAt566y2eeOIJbr31Vq/j5AlZuSnVOKAT8D2widQD64/7FcBsHbDJOffgOdO247u44zOZfI/1wErn3JPpzaebUonkXnv37uWaa66hYsWKrFu3Tre6DaD0bkqVlTGRvwHfJP+c8lCHzFWi1MHCgQbA6ymaFgP/yMJbFcd3Fr2I5EGJiYl07tyZo0eP8tFHH6mAhFCmi4hz7sYgLL8svrGW/Smm7wduzswbmNmjQBXggwu098J32XqqVr3QHjIRycleffVVli1bxnvvvUfdunW9jpOnZGVMJNsxs3uB/wCdnHO/pjWPc+5d51xD51zDcuXKhTagiATdihUrGDJkCA888ADdu3f3Ok6ek24RMbPrzCxfZt/MzBqYWYEsLD8WSAQqpJheAdiXwbLuw9f76Oqc+zwLyxSRXCI2NpZOnTpxxRVX8Pbbb+twXg9k1BP5L1A6C+/3FXBZZmd2zsUDG4FbUjTdgu8orTSZWXt8BSTSOfdJFvKJSC7hnCMyMpKDBw8yY8YMihcv7nWkPCmjMREDhpnZ8Uy+nz8XpxkJfJB8hNVqoDdQCRgPYGZTAJxzXZOf34+vgAwAVpjZpcnvE++c+8OP5YtIDjRq1Cjmz5/Pm2++Sf369b2Ok2dlVERWAFdk4f3+C5zISgDn3AwzKwM8D1QEtgCtzhnjSDka3htf7jeSH2d8je82viKSy61fv55BgwbRtm1bHn30Ua/j5GmZPk8kN9B5IiI53+HDh6lfvz6JiYl8++23uslUCATqPBEREU855+jRowe7du1i5cqVKiDZgIqIiOQYo0aNYtasWfznP/+hSZMmXscRcvh5IiKSd6xcuZKBAwdyzz338OST6V7hSEJIRUREsr19+/bRoUMHatSowcSJE3U+SDai3Vkikq0lJCTQsWNHDh06xKJFiyhZsqTXkeQc6RYRM1sKfIfvdribgO+dc6dCEUxEBOD5559n+fLlTJkyhYiICK/jSAoZ9UQ2ATXwXfa9A9DCzHaQfDl459zLQc4nInnY3Llz+fe//81DDz1Ely5dvI4jacioiNzinDtb+s2sFdAYmAdcHcxgIpK37dy5k65du9KwYUPeeOMNr+PIBWQ0sH7YzGqfeeKcWwDc6Zxb75yLCm40Ecmrjh07xj333ENYWBgzZ87U/UGysYx6Ig8BH5vZ1/jGRuoACUFPJSJ5lnOO7t27s2XLFhYsWED16tW9jiTpSLcn4pz7HmgErAKqA3uAVsGPJSJ51fDhw5k5cybDhw/ntttu8zqOZCCjo7PK4rsr4Gnn3AuhiSQiedX8+fN57rnn6NixIwMGDPA6jmRCRmMinwBxQCSAmUWY2fBghxKRvOenn36iU6dOXHvttURFRemEwhwioyJS1Dn3DhAP4JzbDKh/KSIBdfjwYdq0aUN4eDizZ8+mSJEiXkeSTMpoYH2/mVUCzr1evA6TEJGASUpKonPnzuzcuZOlS5dSrVo1ryNJFmRURPoBk4DyZtYBaAlsDXImEclDBg8ezLx583jrrbe44YYbvI4jWZRuEXHO7TCz1sDdQAQQDbwfglwikgd88MEHvPLKK/Ts2ZNHHnnE6zjihwwvwOiciwc+Tn6IiATEqlWr6NmzJzfeeCNjx47VQHoOlaWr+JpZC6ApvoH2Vc65lUFJJSK52s6dO7n77rupXr06s2bNIjw83OtI4qdM30/EzF4AlgL/A/QElpnZL2bWLFjhRCT3OXToEK1bt8Y5x/z583WL2xwu3SJiZv3N7EYzKw30BR51zlVzzl0BVADGA/PM7OYQZBWRHO706dPcd9997Ny5k08//ZSaNWt6HUkuUka7szoCLwMFk5+3NrMywDfAN8654WZ2EBgONAxeTBHJ6Zxz9OnThy+//JL3339fR2LlEhldO6sRUBy4Bt84yB/AzcCHwG9mdgDf7q2rzay9mf3NzHTLXRFJ5fXXX+fdd99l0KBBREZGeh1HAiTDP/jOuUTn3BZgJbDTOdfcOVcKqAU8DGzE16N5A9/Nqo4FL66I5ETTpk1j4MCBtG/fnldeecXrOBJAWTk6awDwtZldgW8s5DtgGdAM+N05d1nyBRvrBT6miORUX375JZGRkTRv3pwpU6YQFqadFblJpouIc26Tmf0dGAcs5//3YhKA7snzxCa3iYjw3Xff0bZtW2rXrs3s2bMpWLBgxi+SHCVL54k452KA25N7HI3xDbivc87tDkY4Ecm5fv31V26//XZKlizJwoULueSSS7yOJEGQpSJyRnKPY16As4hILhEXF0fLli05ceIEq1atokqVKl5HkiDxq4iIiFzI8ePHueuuu4iJiWHJkiVcddVVXkeSIFIREZGAiY+P595772Xt2rXMmDGDpk2beh1JgkxFREQCIjExkc6dO/PFF18QFRXFfffd53UkCQG/jrUzs2ZmpptTiQjgu7FUr169mDlzJiNGjKBHjx5eR5IQ8feA7a+AqoEMIiI5k3OOJ598kokTJzJ48GD69+/vdSQJIX+LiC78LyIAvPTSS7zxxhv07duXIUOGeB1HQkynjoqI30aNGsWQIUOIjIxk5MiRurFUHqQiIiJ+GTNmDP379+e+++5jwoQJupxJHqWtLiJZ9tZbb9G3b1/atm3LtGnTyJ9fB3rmVSoiIpIlY8eO5bHHHuPuu+9m+vTpFChQwOtI4iEVERHJtLfffps+ffpw1113MWPGDN0bXbJHETGzR8wsxsxOmtlGM7vgaa5mVtHMppnZVjNLNLNJIYwqkme98847PPLII9x5553MnDlTBUQA/4vIK0BsIAKYWQdgNPAqUB9YAyw0swudh1IwednDgXWByCAi6Rs3bhy9e/fmjjvuUAGR8/hVRJxzLzjn/ghQhv7AJOfcBOfcj865x4C9+O6amNayf3HOPe6cm4Tvdr0iEkSvvfYajz76KHfeeSezZs3SPUHkPJ7uzjKzcKABsDhF02LgH6FPJCJnOOcYPHgwTz/9NPfff78KiKTJ6zGRskA+YH+K6fuBSwOxADPrZWbRZhZ98ODBQLylSK535lImQ4cOpUePHnz44Yc6CkvSlKWDu82sBdAUiAdWOedWBiVVADnn3gXeBWjYsKHzOI5ItpeYmMjDDz/MhAkTePzxxxk1apROJJQLyvQnw8xeAJYC/wP0BJaZ2S9m1uwilh8LJAIVUkyvAOy7iPcVET/Ex8fTpUsXJkyYwLPPPssbb7yhAiLpSvfTYWb9zexGMysN9AUedc5Vc85dge8P/Xhgnpnd7M/CnXPxwEbglhRNt+A7SktEQuTIkSO0bt2ajz76iGHDhvHKK6/oWliSoYx2Z3UEXsZ3WC1AazMrA3wDfOOcG25mB/EdbtvQzwwjgQ/MbD2wGugNVMJXoDCzKQDOua5nXmBm1yb/WAJISn4e75z7wc8MInna/v37adWqFd999x0TJ06ke/fuXkeSHCLdIuKca2Rm+YC/ARvwHVJ7M/AkUMLM4oDtwNVm1h7YDPzknEvKbADn3IzkwvQ8UBHYArRyzv2aPEta54t8k+L5ncCvQPXMLldEfHbs2MFtt93G3r17mTNnDnfccYfXkSQHyXBg3TmXCGwxs5XATudcFwAzq4Hv5MAbgCbAG/iOqDoFFM5KCOfcOGDcBdqapzFNfWyRAIiOjqZVq1YkJSXx1Vdfcf3113sdSXKYrIyYDQD6mtkHZvZP4ACwDHDA7865SkB54PbAxxSRQFu4cCHNmzenaNGirF69WgVE/JLpIuKc2wT8Hd+5HcuBw/iOruoNPJ08T6xzbnnAU4pIQL355pu0bt2aWrVqsWbNGmrXru11JMmhsnSeiHMuBrjdzMoCjfENuK9zzu0ORjgRCayEhAT69evH2LFjueuuu5g6dSrFihXzOpbkYH7dScY5FwvMC3AWEQmiw4cP06FDBxYtWsSAAQMYPnw4+fLl8zqW5HC6HZlIHhATE0Pr1q3Ztm0bEyZMoGfPnl5HklxCRUQkl/v6669p164dp0+fZtGiRbRo0cLrSJKL6HoGIrmUc47Ro0dz0003Ubp0adauXasCIgGnIiKSCx0/fpyuXbvSr18/7rzzTtavX68jsCQoVEREcplffvmFf/3rX0ydOpWhQ4cya9YsSpQo4XUsyaU0JiKSiyxZsoSOHTuSkJDAvHnzaNWqldeRJJdTT0QkF0hMTGTw4MHcdtttXHrppWcvZyISbOqJiORwe/bsoVOnTnz99dd0796dN998k6JFi3odS/IIFRGRHGzRokV06dKFY8eOMXnyZLp27Zrxi0QCSLuzRHKghIQEnnvuOVq2bEn58uWJjo5WARFPqCciksPs3LmTzp07s3btWnr06MGYMWMoUqSI17Ekj1JPRCSHcM4RFRXFNddcw48//si0adOIiopSARFPqScikgMcOHCABx98kLlz53LjjTcyefJkLrvsMq9jiagnIpLdzZ8/n4iICL744gtGjBjB0qVLVUAk21AREcmmDh06RI8ePWjdujUVKlQgOjqa/v37Exam/7aSfejTKJINzZkzh7p16zJ58mQGDRrEhg0biIiI8DqWSCoaExHJRg4ePMjjjz/O9OnTufrqq/n8889p0KCB17FELkg9EZFswDnH9OnTqVu3LrNmzeKll15iw4YNKiCS7aknIuKxHTt28Nhjj/HFF1/QqFEjJk6cSL169byOJZIp6omIeOTkyZO8+OKL1KtXj9WrVzNq1CjWrFmjAiI5inoiIh5YtGgRjz76KDt37uT+++9nxIgRVKpUyetYIlmmnohICO3atYt27drRsmVL8uXLx5IlS/joo49UQCTHUhERCYGjR4/y/PPPU7t2bebNm8fQoUPZtGkTN998s9fRRC6KdmeJBFFSUhKTJ0/m2WefZd++fXTq1Ilhw4ZRtWpVr6OJBISKiEiQfP311zzxxBN88803NG7cmNmzZ9O4cWOvY4kElHZniQTY5s2bueuuu2jevDmxsbFMmzaNNWvWqIBIrqQiIhIgO3fu5IEHHuCaa65hxYoVvPLKK/z000907NgRM/M6nkhQaHeWyEXas2cPQ4cOJSoqigIFCvD0008zcOBASpUq5XU0kaBTERHx0759+3j99dcZN24cCQkJPPTQQzz33HNUrFjR62giIaMiIpJFv/32G//5z3+YMGEC8fHxPPDAAwwZMoQaNWp4HU0k5FRERDIpJiaG4cOH8/777+Oco1u3bgwaNIiaNWt6HU3EMyoiIhnYsmULr7/+Oh9++CH58uWjZ8+ePP3001SrVs3raCKeUxERSYNzjiVLljBixAgWL15M4cKF6dOnD0899RSVK1f2Op5ItqEiInKO+Ph4PvroI0aMGMHmzZu59NJLefnll+nduzdlypTxOp5ItqMiIgLs3buXqKgo3n77bfbu3Uu9evWYOHEinTp1omDBgl7HE8m2ssXJhmb2iJnFmNlJM9toZk0zmP+G5PlOmtnPZtY7VFkl93DO8dVXX9G+fXuqVq3K4MGDiYiI4IsvvmDTpk10795dBUQkA573RMysAzAaeARYlfzvQjOr65zblcb8lwMLgIlAZ+BfwDgzO+icmxW65JJTHTp0iClTpjB+/Hh+/PFHSpUqRd++fXnooYeoVauW1/FEchTPiwjQH5jknJuQ/PwxM2sJPAw8k8b8vYE9zrnHkp//aGbXAwMAFRFJU1JSEsuXL2fSpEnMmjWL48ePc9111zFp0iTat29P4cKFvY4okiN5WkTMLBxoALyeomkx8I8LvKxJcvu5FgHdzKyAc+50YFP6HDt2jKNHj6aaXrZsWfLly8fRo0c5duxYqvby5ctjZhw5coTjx4+naq9QoQIAf/31FydOnDivzcwoX748AIcPH+bkyZPntYeFhVGuXDnA9+361KlT57Xnz5//7GDwH3/8wenT5/9qChQoQOnSpQGIi4sjISHhvPbw8PCzl+6IjY0lMTHxvPaCBQtyySWXAHDw4EGSkpLOay9UqBAlS5YE4MCBAzjnzmsvXLgwJUqUwDnHgQMHUv1uihQpQvHixUlKSuLgwYOp2osWLUqxYsVITEwkNjY2VXvx4sXZt28fkydPZu7cuezZs4dixYoRGRnJfffdR+PGjSlcuDCnT59m//79qV5fsmRJChUqRHx8PH/++Weq9ksuuYSCBQty6tQpDh06lKq9VKlShIeHc/LkSQ4fPpyqvXTp0hQoUIDjx49z5MiRVO1lypQhf/78+uzl0M9ekSJFSEhIIC4uLlV7iRIlzn72/vjjj1Ttgf7snbu9As3rnkhZIB+Q8n/wfuBCd+u5FFiaxvz5k99vbyADnvHtt9+ydGnKxcKTTz5JsWLF2LBhAytWrEjV/swzzxAeHs7q1atZt25dqvb//d//BWD58uV8880357UVLFiQQYMGAbBkyRK+//7789qLFy9O//79AViwYAHbt28/r71MmTL06dMHgDlz5rBr1/l7BytVqsSDDz4IwCeffMK+ffvOa69evTrdunUD4KOPPkr1Ya9duzb3338/AJMnT071hywiIoJ77rkHgKioqFR/SBo0aEDr1q0BGD9+PCk1adKEW2+9lfj4+DTbmzdvzg033MCxY8fSbN++fTtTp06lbNmyZ38PZ6xYsYISJUrQoEEDDhw4QFRUVKrX33vvvdSrV4/ff/+dKVOmpGrv2LEjV155JTExMcyYMSNVe2RkJNWqVWPbtm3Mnj07VXuvXr2oWLEiP/zwA/Pnz0/V3qdPH8qUKaPPXg787N166600adKEQ4cOpdneunXrkH72ihYtyoABA1LNFwiWskKHkplVAn4HbnDOrThn+mDgAedc7TResw340Dn30jnTmgFfA5Wcc3tTzN8L6AVQtWrVBr/++qtfWePi4tL8tnrllVeSP39+Dhw4kOY3kjp16hAWFsa+ffvS/MZRt25dwHcRv5TfKMLCwqhTpw4Au3fv5q+//jqvPX/+/Fx55ZWA77arKb+thoeHnz2b+pdffkn1bbRw4cJcfvnlAPz888+pvm0WLVr07Al1O3bsID4+/rz24sWLc9lllwGwbdu2VN8mS5Ysefaciq1bt6b6tliqVCkqVqyIc44ff/wx1e+mTJkyVKhQgcTERH766adU7eXKlaNcuXKcPn2aTZs2ER0dzapVq/j2229JTEykUKFC3HvvvXTs2DHVugFUrFiRUqVKceLECWJiYlK1V65cmZIlS3Ls2DHS+txcdtllFC9enCNHjvDbb7+laq9WrRpFixbl8OHD/P7776naa9SoQaFChfjzzz/Zuzf1d5+aNWsSHh6uz142/+ylLKDg6+WVKVOGU6dOsXPnzlTtof7snbu9/GFmG51zDdNs87iIhAPHgY7OuZnnTB8L1HPO3ZDGa1YAm51zj54zrR0wDSiS3u6shg0buujo6ECugnjo+PHjzJ8/nxkzZjB//nxOnjxJlSpVaN++Pffffz8NGzbUJdhFAiC9IuLp7iznXLyZbQRuAWae03QLFx4k/y/QNsW0W4DoYI2HSPaxf/9+Pv/8c+bMmcPSpUs5efIkFSpU4MEHH6RDhw40adKEsLBsceS6SJ7g9ZgIwEjgAzNbD6zGd/RVJWA8gJlNAXDOdU2efzzQx8zeAN4B/glEAh1DmlpCwjnH1q1bmTNnDnPmzGHdunU456hWrRq9evXi7rvvplmzZuTLl8/rqCJ5kudFxDk3w8zKAM8DFYEtQCvn3JkdgVVTzB9jZq2AUfgOA94DPK5zRHKPP//8ky+//JLFixezePHis/uEGzRowIsvvkibNm2IiIjQriqRbMDTMZFQ05hI9hQfH8/69evPFo0NGzaQlJREiRIlaNGiBbfddhutW7emSpUqXkcVyZOy7ZiI5E1Hjx5l7dq1rFixgpUrV7J27VpOnjxJWFgY119/PS+88AK33HIL1113HQUKFPA6roikQ0VEgso5xy+//MKGDRtYv349K1euZOPGjSQmJhIWFkb9+vXp3bs3zZo1o3nz5rovuUgOoyIiAeOcY+/evURHR7Nhw4az/545Y7dgwYJcd911DBo0iKZNm9KkSRNKlCjhcWoRuRgqIuKXv/76i++//57NmzezefNmtmzZwubNm88WjLCwMK666iratGlDo0aNaNSoEREREYSHh3ucXEQCSUVELuj48eP8/PPP7Nix47zH9u3bz7uMRbFixahXrx5t27alXr16NGjQgPr161O0aFEP04tIKKiI5EHOOf766y9iY2PZs2cPu3fvTvX47bffUl2Ko2zZstSsWZOmTZtSt25dIiIiiIiIoGrVqjrBTySPUhHJhB07dvD000+TL18+8ufPT/78+dP8uUCBAkF5hIWFcfr0aRISEkhISEj186lTp85e6TWtR1xcHHFxccTGxp59pLzWEPiuLFqlShWqVKnCVVddRY0aNahZsyY1a9bkiiuu0KC3iKSiIpIJJ06cOHuRt4SEBBITE8/799w/6Gf+wGcHRYoUoVixYpQpU4ayZctSq1YtmjRpQtmyZSlbtixlypShUqVKVKlShcqVK2uQW0SyTEUkEyIiIti8eXOm53fOnVdULvaRlJREgQIFzvZ2zvSAzvwcHh5OsWLFznsUKVJEu5hEJOhURILAzM7uihIRyc30VVVERPymIiIiIn5TEREREb+piIiIiN9URERExG8qIiIi4jcVERER8ZuKiIiI+C1P3R7XzA4Cv2Y444WVBWIDFCcnyGvrC1rnvELrnDXVnHPl0mrIU0XkYplZ9IXuM5wb5bX1Ba1zXqF1DhztzhIREb+piIiIiN9URLLmXa8DhFheW1/QOucVWucA0ZiIiIj4TT0RERHxm4qIiIj4TUUkE8zsETOLMbOTZrbRzJp6nSlYzGyImbkUj31e5wokM2tmZnPN7Pfk9YtM0W7Jv4c9ZnbCzJab2VUexQ2ITKzzpDS2+1qP4l40M3vGzDaY2V9mdtDMPjezeinmyVXbOZPrHPDtrCKSATPrAIwGXgXqA2uAhWZW1dNgwfUTUPGcR4S3cQKuGLAF6AucSKN9IPAk8BjQCDgALDGz4iFLGHgZrTPAUs7f7q1CEy0omgPjgH8ALYAEYKmZlT5nnty2nZuT8TpDoLezc06PdB7AOmBCimnbgWFeZwvS+g4BtnidI4TrexSIPOe5AXuB586ZVhg4Ajzkdd5grHPytEnAPK+zBXGdiwGJwJ15aDuft87B2s7qiaTDzMKBBsDiFE2L8VX73KpGchc/xsymm1kNrwOF0OXApZyzzZ1zJ4AV5O5tDvAvMztgZtvMbIKZlfc6UAAVx7fn5c/k53lhO6dc5zMCup1VRNJXFsgH7E8xfT++D2ButA6IBFoCD+JbzzVmVsbLUCF0ZrvmpW0O8AXQFbgJ3y6e64BlZlbQ01SBMxr4Fvhv8vO8sJ1TrjMEYTvnv4iAkgs55xae+zx50O1noBsw0pNQEnTOuennPN1sZhvxXaz0DuBTb1IFhpmNBP4F/Ms5l+h1nlC40DoHYzurJ5K+WHz7FCukmF4ByFVHLF2Ic+4o8D1Qy+ssIXJmu+bZbQ7gnNsD7CaHb3czGwV0BFo4534+pynXbud01jmVQGxnFZF0OOfigY3ALSmabsF3lFauZ2aFgDr4BiHzghh8f0TObvPk30FT8sg2BzCzskBlcvB2N7PR/P8/pltTNOfK7ZzBOqc1/0VvZ+3OythI4AMzWw+sBnoDlYDxnqYKEjN7Hfgc2AWUB14AigKTvcwVSGZWDKiZ/DQMqGpm1wJ/OOd2mdkbwLNmthXYBjyP74imaR7EDYj01jn5MQSYhe+PSXVgGL5DXmeHOGpAmNlYoAtwN/CnmZ0Z5zjqnDvqnHO5bTtntM7Jn4EhBHo7e30YWk54AI8AvwCn8PVMmnmdKYjrOh3YA8QDvyd/4Op6nSvA69gccGk8JiW3W/J/tr3ASeBroJ7XuYO1zvgObV2U/MckHt8+8knAZV7nvoj1TWtdHTDknHly1XbOaJ2DtZ11AUYREfGbxkRERMRvKiIiIuI3FREREfGbioiIiPhNRURERPymIiIiIn5TEREREb+piIiEQPJd887cSa5xCJZ37h3s7gv28iTvUhERCZ338d1JbmMIltU3eVkiQaVrZ4mEznHnXEiuEOucOwwcNrNQLE7yMPVERLLIzO4zs1NmVu2caaPNbKeZpby0eHrvs9zMxpnZq2YWm3y3udfNLCzFPG+b2Qgz+8PMDppZXzMraGZjzeyQme0ysy6BXk+RzFAREcm6WcBmfFd9xcwG4Lv8dkvnXMo75WXkASAB3y1Z+wD9gA5pzHMEuB4YDrwBfIbvyrMN8V1hOcrMtPtKQk5FRCSLnO+qpc8CkWY2CBgM3OGc2+7H2/3gnBvsnNvmnPsY+ArfrUvP9b1zbkjy+4/Ed7O008650c65HcBL+K5I+09/10nEXxoTEfGDc26xmW0AXgbudM5t8POtNqV4vgfffVzSnMc558zsAL6e0Jlpp83szzReJxJ06omI+MHMWgDX4OsBZHUX1rlOp3juSP3/Mq15MvM6kaDTh04ki8zsGnx3gnsM39jEME8DiXhIu7NEsiD5iKyFwAjn3MTk2yZvMrPmzrnl3qYTCT31REQyycxKA18AnzvnXgJwzm0BZqLeiORRuj2uSAiY2XJgi3OuT4iX64B2zrlPQrlcyTvUExEJnV5mdtTMGgV7QWY23syOBns5IuqJiISAmVUGCic//c05dyrIyysPlEh+utc5dyyYy5O8S0VERET8pt1ZIiLiNxURERHxm4qIiIj4TUVERET8piIiIiJ+UxERERG/qYiIiIjf/h/vOO46dkWWWwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Walls distance (nm) 50 ,     Temperature difference (K)    =  -0.5\n",
      "charge DH (C/m²) (should be ~0 having two walls) = -7.355222642548759e-05\n",
      "charge (C/m²) (should be ~0 having two walls) = -7.358291464719974e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZEAAAERCAYAAAC6kZqPAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAAApoElEQVR4nO3deXxU1f3/8deHfRXZJIlULKI0AlVLUHEBVKgbVbF1q+AOCpWvVWytiFapC2qlCCgIViK4odKqFWipPwVxA6GyRKiAVRBNYsImQUKWfn5/TJImIWQjM3dm8n4+HvMIc8+dmfchCR/uOffca+6OiIhIbTQIOoCIiMQuFREREak1FREREak1FREREak1FREREak1FREREam1RkEHiKQOHTr4kUceGXQMEZGYsnLlymx371hRW70qIkceeSQrVqwIOoaISEwxs80HaouK4SwzG2VmX5hZrpmtNLPTq9j/l2a2ysy+N7MMM3vOzBIilVdEREICLyJmdhnwOPAgcALwAbDQzI44wP6nAnOAZ4EewEXAscDzkcgrIiL/E3gRAW4DUt19pruvd/fRQDow8gD79wW2uvuf3P0Ld/8ImAKcFKG8IiJSJNAiYmZNgN7AonJNi4BTDvCy94FEM/uZhXQALgcWhC+piIhUJOgjkQ5AQyCz3PZMoMI5Dnf/kFDReB7IA7IAA64OX0wREalI0EWkxszsWELDV38gdBRzDqGC89QB9h9hZivMbEVWVlbkgoqI1ANBF5FsoBDoVG57JyDjAK+5E1ju7o+6+xp3/wcwChhmZp3L7+zuM9w9xd1TOnas8DRnERGppUCLiLvnASuBQeWaBhE6S6siLQgVntKKnwddFEVEosZXX33F2LFj6d+/P3fddVdYPiMaFhtOBOaY2XJCk+Y3AUnAdAAzmw3g7lcV7f83YKaZjQT+ASQCk4B/ufuWyEYXEYk+7s706dO59dZbKSwsJCUlhdatW4flswIvIu4+18zaA+MIFYQ04Dx3L14heUS5/VPNrDVwM/AYsAt4G7gjcqlFRKKTu3PHHXfw6KOPcu655zJt2jS6dOkSts+z+nR73JSUFNdlT0Qknj300EOMHTuWUaNGMWXKFBo0OPhRfjNb6e4pFbVpDkFEJE4sWrSIu+66i1/+8pd1VkCqoiIiIhIHMjIyuPLKK+nRowczZ86MSAGBKJgTERGRg3fLLbewe/du3n33XVq0aBGxz9WRiIhIjFuwYAEvv/wy48aNIzk5OaKfrYl1EZEYlpubS3JyMs2bN2fVqlU0adKkzj+jsol1DWeJiMSwadOm8eWXX/LPf/4zLAWkKhrOEhGJUbt27eL+++/npz/9KQMHDgwkg4qIiEiMeuSRR9i+fTsTJkwILIOKiIhIDMrOzmbSpElcccUVnHDCCYHlUBEREYlBkydP5vvvv2fcuHGB5lARERGJMbt372bKlCkMGTKEY489NtAsKiIiIjFm+vTp7Ny5kzvvvDPoKCoiIiKxJDc3l4kTJ3LWWWfRp0+foONonYiISCx58cUXycjIYM6cOUFHAXQkIiISM9ydyZMn07NnT84666yg4wA6EhERiRnvv/8+q1atYvr06ZhZ0HEAHYmIiMSMKVOmcOihhzJ06NCgo5RQERERiQFbt25l3rx5XH/99bRs2TLoOCVUREREYsD06dP573//y6hRo4KOUoaKiIhIlNu3bx8zZsxg8ODBdO3aNeg4ZaiIiIhEufnz55OVlcXIkSODjrIfFRERkSiXmppKUlISP/3pT4OOsh8VERGRKJaZmcmCBQsYNmwYDRs2DDrOflRERESi2PPPP09hYSFXX3110FEqpCIiIhKl3J1Zs2Zx4oknkpycHHScCqmIiIhEqU8++YS0tDSuueaaoKMckIqIiEiUSk1NpUmTJlx++eVBRzkgFRERkSi0b98+nn/+eS666CLatm0bdJwDUhEREYlC8+fPZ/v27VE9lAUqIiIiUSk1NZXExEQGDRoUdJRKqYiIiESZ0mtDGjWK7jt2qIiIiESZF154IarXhpSmIiIiEkVKrw059thjg45TJRUREZEosmrVKtauXRv1E+rFVERERKJILKwNKU1FREQkSuTl5cXE2pDSVERERKLE/Pnz2bZtW0xMqBeLiiJiZqPM7AszyzWzlWZ2ehX7NzGz8UWv2WdmW8zs/yKVV0QkHFJTU0lISIjK+4YcSOBFxMwuAx4HHgROAD4AFprZEZW87CXgHGAE0B24BFgT5qgiImGTmZnJ/PnzY2JtSGnRkPQ2INXdZxY9H21m5wAjgTvL72xmPwXOAo5y9+yizV9GIqiISLjE0tqQ0gI9EjGzJkBvYFG5pkXAKQd42UXAx8BtZrbVzDaa2WQzaxW+pCIi4ZWamkqfPn3o0aNH0FFqJOjhrA5AQyCz3PZMIOEAr+kKnAYcB/wcuJnQ0FZqRTub2QgzW2FmK7Kysuois4hInVq1ahVr1qyJmbUhpUXDcFZNNQAc+KW77wIws5uBf5hZJ3cvU5DcfQYwAyAlJcUjHVZEpCqxtjaktKCPRLKBQqBTue2dgIwDvCYd+Lq4gBRZX/S1ssl4EZGoU7w25MILL6Rdu3ZBx6mxQIuIu+cBK4Hy1zoeROgsrYq8DySVmwM5pujr5rpNKCISXgsWLCA7Ozsmh7Ig+CMRgInANWZ2g5klm9njQBIwHcDMZpvZ7FL7vwBsA2aZWQ8zO5XQKcKvuvu3kQ4vInIwYnFtSGmBz4m4+1wzaw+MAxKBNOA8dy8+qjii3P45ZjYQmELoLK0dwGvA7yIWWkSkDnz77bfMnz+fW2+9NabWhpQWFand/UngyQO0Dahg22dAbJZtEZEiL7zwAgUFBTG3NqS0aBjOEhGpl2J1bUhpKiIiIgFYtWoVq1evjtkJ9WIqIiIiAYjltSGlqYiIiERY8dqQCy64ICbXhpSmIiIiEmELFy6M6bUhpVV6dpaZXVyL91zo7ntrmUdEJO6lpqbSqVMnzj777KCjHLSqTvF9tYbv58DRwH9qF0dEJL5lZWXx5ptv8utf/zpm14aUVp0eJFR3JbiZ7T7IPCIicS0e1oaUVtWcyLNATYamngO+q30cEZH4lpqaSkpKCj179gw6Sp2o9EjE3a+tyZu5+8iDiyMiEr9WrVrFqlWrmDp1atBR6kyVZ2cVXadKREQO0rPPPhsXa0NKq84pvovM7D9mdpeZHR72RCIicSg/P79kbUj79u2DjlNnqlNEegB/AUYDX5rZfDMbYmYNwxtNRCR+zJ8/n6ysrLiZUC9WZRFx9/XufjvQGbiM0Gm8LwNfm9nDZtY9zBlFRGLerFmzSEhI4Jxzzgk6Sp2q9op1dy9w97+4+2CgCzAZuBhYZ2bvhiugiEisy8zMZP78+QwbNiwu1oaUVqvLnrj7N4Tu/zEZ2AmcWoeZRETiynPPPUdhYSHXXlujE15jQo1LYtHZWtcBFwG5wIvA03UbS0QkPrg7s2bN4uSTTyY5OTnoOHWuWkXEzI4ArgWuITSUtQQYQei+5rlhSyciEuNWrFjBp59+ylNPPRV0lLCosoiY2VvAAOBbQivY/+zum8KcS0QkLsyaNYvmzZtz2WWXBR0lLKpzJLKH0AT6fHcvDHMeEZG4kZuby4svvsjFF19MmzZtgo4TFlUWEXe/sPjPZtaJ0CT6YZSblHf3J+s8nYhIDHvttdfYuXNnXE6oF6v2xLqZDSU0gW7ADkLrRYo5obO1RESkyKxZs+jSpQtnnHFG0FHCpian+D4APAK0dPcEd08s9UgKUz4RkZi0ZcsW/vnPf3L11VfToEH83kS2Jj07BEh194JwhRERiRezZ8/G3ePiFriVqUkReR44P1xBRETihbuTmprKgAED+OEPfxh0nLCqyWLD24DXzOwsYC2QX7rR3cfXZTARkVi1ZMkSPv/8c+65556go4RdTYrIjcA5QDbQjf0n1lVERESAGTNmcOihh3LJJZcEHSXsalJE7gbGuPufwhVGRCTWZWdnM2/ePG688UaaN28edJywq8mcSEPgjXAFERGJB7NnzyYvL4/hw4cHHSUialJEZgFXhiuIiEisc3dmzJhB37596dWrV9BxIqImw1ktgBvM7GxgDftPrP9fXQYTEYk1S5cu5bPPPmPWrFlBR4mYmhSRZOCToj//qFybIyJSz82YMYM2bdpw6aWXBh0lYqpdRNw9ftfti4gcpO3bt/Pqq69yww030KJFi6DjREz8rsUXEYmgOXPmsG/fvnozoV6s0iJiZieaWcPqvpmZ9TazxgcfS0QkdhRPqJ900kkcd9xxQceJqKqORD4E2tXg/d4BflD7OCIisef9999n3bp1jBgxIugoEVfVnIgBD5nZ99V8vyYHmUdEJOY88cQTtGnTJm7vXliZqorIu8BRNXi/D4G9NQ1hZqOA3wCJwKfAr919aTVedxqwGPi3u/es6eeKiBys9PR0Xn31VUaPHk3Lli2DjhNxlRYRdx8Q7gBmdhnwODAKeK/o60IzO9bdt1TyurbAbOD/AYeHO6eISEVmzpxJQUEBo0aNCjpKIKLh7KzbCN2nZKa7r3f30UA6MLKK1/0ZeJbQ0Y+ISMTl5+czffp0zj33XLp16xZ0nEAEWkTMrAnQG1hUrmkRcEolrxsFdALuD186EZHK/fWvfyU9PZ2bb7456CiBCfpIpAOhCztmltueCSRU9AIz6wX8Hhjq7oVVfYCZjTCzFWa2Iisr62DzioiUmDp1Kl27duWcc84JOkpggi4iNWJmTYG5wO3u/kV1XuPuM9w9xd1TOnbsGN6AIlJvrF69mqVLlzJq1Ki4vod6VWpy7axwyAYKCQ1NldYJyKhg/0RC1/CaZWbFVzhrAJiZFQDnuXv5oTERkTr3xBNP0Lx5c6699tqgowSq0iJiZm8BqwndDncN8Km776urD3f3PDNbCQwCXinVNAiYV8FLvgbKX195VNH+Q4Av6yqbiMiB7Nixg+eee44rr7ySdu1qsh47/lR1JLIG6Erosu+XAWea2SZCaznWuHtdTGxPBOaY2XLgfeAmIAmYDmBmswHc/Sp3zwfSSr/YzL4F9rl7me0iIuEyY8YM9u7dW68n1ItVVUQGuXvJ//zN7DzgZOBN4Md1EcDd55pZe2AcoeGqNELDUpuLdjmiLj5HRKQu5OXlMXnyZM4666x6d52silQ1G7TLzLoXP3H3BcDP3H25uz9dVyHc/Ul3P9Ldm7p7b3d/t1TbgMoWPbr7vVqtLiKRMnfuXL755hvGjBkTdJSoUNWRyI3Ay2a2hNDcyI+AgrCnEhGJQu7OxIkTSU5O5uyzzw46TlSo6rInn5pZH+AiQhPa3wDnRSCXiEjUeeedd1i1ahUzZ86s16f1llbV2VkdgBFAvrvfHZlIIiLR6bHHHuOwww5j6NChQUeJGlWV0leBbcA1EFotbmYTwh1KRCTarF+/ngULFvCrX/2KZs2aBR0nalRVRFq6+1NAHoC7rwU0ECgi9c7EiRNp1qwZI0dWdW3Y+qWqIpJpZkmAl9qmEiwi9Up6ejpz5szhqquuQpdPKquqs7N+DaQChxXd9+Mc4N9hziQiElUee+wx8vPz+c1vfhN0lKhT1dlZm8xsMP87O2sFMKuy14iIxJNt27Yxffp0Lr/88np7z5DKVHkBRnfPA14ueoiI1CuTJ09mz5493HnnnUFHiUo1uoqvmZ0JnE5oov296twHXUQkVu3evZvJkydz4YUX0rOnLoxRkWqvljGzu4G3gOuAG4C3zexLM+sXrnAiIkGaNm0aO3fu5K677go6StSqtIiY2W1mdoaZtQNuAX7l7l3c/ShC9/yYDrxpZgMjkFVEJGL27t3LxIkTGTRoEH369Ak6TtSqajjrCkL3MW9a9Hxw0RV3PwE+cfcJZpYFTABSwhdTRCSy/vznP5OZmamjkCpUeiTi7n2A1sBxhOZBtgMDgeeAr4ru5XEd8GMzu9TMks1MF5QRkZi2d+9eHnzwQU4//XT69dOIfWWqc3ZWIZBmZkuBz919GICZdQVOAPoDfYFJQAKwD2gersAiIuE2bdo00tPTeemllzCzoONEtZqcnXU7sMTMjiI0F7IaeBvoB3zt7j8oumCjTmEQkZiVk5PDhAkTGDhwoI5CqqHaRcTd15jZT4AngcX8byisALi2aJ/sojYRkZg0depUsrKy+MMf/hB0lJhQo3Ui7v4FcG7REcfJhCbcl7n71nCEExGJpF27dvHII49w3nnncfLJJwcdJybUqIgUKzrieLOOs4iIBGrSpEns2LGD8ePHBx0lZuhMKhERIDs7m4kTJzJkyBB69+4ddJyYoSIiIgKMHz+ePXv28MADDwQdJaaoiIhIvbdx40amTZvGDTfcQHJyctBxYkqtioiZ9TMz3ZxKROLCnXfeSdOmTbn33nuDjhJzansk8g5wRF0GEREJwgcffMC8efP47W9/S0JCQtBxYk5ti4iWcIpIzHN3br/9dhITExkzZkzQcWJSrU7xFRGJB6+88goffvghM2fOpGXLlkHHiUmaWBeRemnPnj2MGTOG448/nmuvvTboODFLRyIiUi89+OCDbN26lZdeeomGDRsGHSdm6UhEROqdjRs38sc//pFhw4Zx6qmnBh0npqmIiEi94u7ccsstNG3alIcffjjoODFPw1kiUq+8+eabLFy4kMcee4zExMSg48S82h6JPABk12UQEZFwy8nJYfTo0SQnJzN69Oig48SF2l7F9+66DiIiEm533303mzdv5r333qNx48ZBx4kLmhMRkXph2bJlPP7444waNUqT6XVIRURE4l5+fj7Dhw8nKSmJhx56KOg4caVGw1lmdiZwOpAHvOfuS8OSSkSkDj366KOsXbuW119/nUMOOSToOHGl2kciZnY38BZwHXAD8LaZfWlmupO9iESttLQ0xo8fzyWXXMIFF1wQdJy4U2kRMbPbzOwMM2sH3AL8yt27uPtRQCdgOvCmmQ08mBBmNsrMvjCzXDNbaWanV7LvxWa2yMyyzGy3mS0zM/1kiMh+9u3bx9ChQ2nTpg1Tp04NOk5cqupI5ApgPpAFtAUGm9k4MzsfaObuE4BbgQm1DWBmlwGPAw8CJwAfAAvN7ECXmu8PvA2cX7T/AuCvlRUeEamf7r33XlavXs3TTz/NYYcdFnScuGTuXvkOZg2BZOBj4FXgB8BxwCHANmAj0AcYCqwFPnP3/1Y7gNkyYI27Dy+1bSPwqrvfWc33WA4sdfdKr+WckpLiK1asqG40EYlh7733Hv379+e6665j5syZQceJaWa20t1TKmqrck7E3QvdPQ1YCnzu7gPcvS1wNDASWElogn4S8CmwpwbBmgC9gUXlmhYBp1T3fYDWwI4a7C8icWz37t1cddVVdOnShYkTJwYdJ67V5Oys24ElZnYUobmQ1YSGlfoBX7v7D8ysA9CzBu/ZAWgIZJbbnglUa57FzH4FdAbmHKB9BDAC4IgjdDNGkXjn7tx0001s3ryZJUuW0Lp166AjxbVqn53l7muAnxD6h38xsIvQpU9uAu4o2ifb3RfXecoDMLOfA48Cv3T3zRXt4+4z3D3F3VM6duwYqWgiEpCnn36aF154gfvuu4/TTjst6Dhxr0brRNz9C+DcoiOOk4GmwDJ331rLz88GCgmd6VVaJyCjshea2S+A2cBV7v63Wn6+iMSR1atXM3r0aAYNGsTYsWODjlMv1PbaWdnAmwf74e6eZ2YrgUHAK6WaBgHzDvQ6M7sUeBa42t1fPdgcIhL7du/ezaWXXkq7du147rnnaNBAF+SIhGi4FPxEYE7RGVbvExoeSyI074KZzQZw96uKnl9OaP7jduBdM0soep88d98e4ewiEgXcneuvv55Nmzbx9ttv63TeCAq8iLj7XDNrD4wDEoE04LxScxzlZ8Nv4n9ng00qtX0JMCCcWUUkOj344IO88sorPPLII/Tv3z/oOPVKletE4onWiYjEn9dff52LLrqIoUOHMnv2bMws6Ehx56DWiYiIRKu0tDSGDh1KSkoKM2bMUAEJgIqIiMSkzMxMLrzwQlq1asVrr71G8+bNg45ULwU+JyIiUlM5OTkMHjyY9PR0Fi9ezOGHHx50pHpLRUREYkp+fj6XXHIJ//rXv3j99dc58cQTg45Ur6mIiEjMcHeGDx/O3//+d2bMmMHgwYODjlTvaU5ERGKCuzNmzBieffZZfv/73zN8+PCqXyRhpyIiIlHP3Rk7dix/+tOfuPnmm/n9738fdCQpoiIiIlHvvvvuY8KECdx4441MnjxZp/JGEc2JiEjUcnceeOAB7rvvPq699lqefPJJFZAooyIiIlHJ3bnjjjt49NFHGTZsGDNnztRFFaOQioiIRJ3CwkJGjhzJzJkzGTVqFFOmTFEBiVL6rohIVNm3bx9XXnklM2fOZOzYsUydOlUFJIrpSEREosa2bdsYMmQIS5cu5eGHH+a3v/1t0JGkCioiIhIVNmzYwPnnn89XX33FCy+8wBVXXBF0JKkGFRERCdw777zDz3/+cxo1asTbb7/NKaecEnQkqSYNNIpIYNydhx9+mIEDB5KQkMBHH32kAhJjVEREJBA7d+5kyJAh/O53v+MXv/gFy5Yto2vXrkHHkhpSERGRiPv4449JSUlh/vz5TJo0iZdeeonWrVsHHUtqQUVERCKmoKCA8ePH07dvX/bt28fixYu55ZZbtAo9hmliXUQiYuPGjQwbNoxly5YxdOhQpkyZwqGHHhp0LDlIOhIRkbDKz89nwoQJ/PjHP2bDhg3MnTuXOXPmqIDECR2JiEjYfPjhh4wYMYK0tDQuvvhipkyZQlJSUtCxpA7pSERE6lxmZiYjRozglFNOYdeuXbzxxhvMmzdPBSQOqYiISJ35/vvvuf/+++nWrRuzZs3itttuY926dfzsZz8LOpqEiYazROSgFRQUMGfOHO655x62bt3KkCFDePjhhzn66KODjiZhpiMREam1/Px8Zs2aRffu3bnuuutISEhgyZIl/OUvf1EBqSdURESkxnJzc3n66adLisehhx7K66+/zvLly+nXr1/Q8SSCNJwlItWWkZHBk08+yfTp08nKyqJ3795MnjyZ888/XwsG6ykVERGplLvz4Ycf8tRTT/Hiiy9SUFDA4MGDufXWWxkwYICKRz2nIiIiFcrIyGDOnDk888wz/Pvf/6ZVq1bcdNNNjB49WvMdUkJFRERKfPfdd7zxxhvMnTuXhQsXUlhYyKmnnsozzzzDJZdcQqtWrYKOKFFGRUSknvvuu+/429/+xssvv8w//vEP9u3bR+fOnRkzZgzXXXcd3bt3DzqiRDEVEZF6xt1Zv349CxYsYMGCBbz33nvk5+fTuXNnRo4cyaWXXspJJ51EgwY6eVOqpiIiUg9kZmayZMkS3nnnHRYuXMjmzZsB6NmzJ7feeisXXHABffv2VeGQGlMREYkz7s7WrVtZunQpS5YsYcmSJXz22WcAtGrVirPOOouxY8dy7rnn8oMf/CDgtBLrVEREYty2bdtYsWIFH3/8MR9//DHLly8nIyMDgEMOOYTTTz+d66+/nv79+/OTn/yERo30ay91Rz9NIjGioKCATZs2kZaWVvL45JNP+M9//lOyT/fu3Rk4cCB9+vThtNNO47jjjqNhw4YBppZ4FxVFxMxGAb8BEoFPgV+7+9JK9u8PTAR6AN8Aj7j79EhkFQm3nJwcNm3axMaNG9m4cSPr169n7dq1rF+/nry8PAAaNGhAt27dOOGEExgxYgR9+vShd+/etGnTJuD0Ut8EXkTM7DLgcWAU8F7R14Vmdqy7b6lg/x8CC4BngKHAacCTZpbl7vMil1ykdtyd7OxsNm/ezJdffsnGjRvLFI3ioahinTt3pmfPngwaNIhevXrRs2dPkpOTad68eUA9EPkfc/dgA5gtA9a4+/BS2zYCr7r7nRXs/zBwsbsfXWrb00APd+9b2WelpKT4ihUr6i68SAVyc3PZunUrmzdvZsuWLRU+cnNzy7wmISGBbt26cfTRR5f52q1bN1q3bh1QT0RCzGylu6dU1BbokYiZNQF6A38s17QIOOUAL+tb1F7aP4Crzayxu+fXbcqQ4v8xltevXz+aNm3K559/XmZsutiZZ55Jw4YN+eyzz9iypeyBlZkxcOBAANatW8fXX39dpr1Ro0acccYZAKxdu3a//6E2bdq05Iqpn3zyCdnZ2WXaW7ZsySmnhP4aV6xYwY4dO8q0H3LIIZx00kkAfPTRR+zevbtMe7t27ejduzcA77//Pt9//32Z9o4dO3L88ccDsGTJkpKhlmIJCQn06tULgLfffpvCwsIy7Z07dyY5ORl356233qK8Ll26cMwxx5Cfn8/ixYv3az/qqKPo2rUrubm5LF26/+jnMcccQ5cuXdizZw8ffPDBfu3Jycl07tyZXbt2sXz58v3ae/XqRUJCAtu3b2flypXk5+eTk5PDnj17yMnJIS8vj2+//Zbs7GwaNGhQsn3v3r0ArFy5kh07dpCQkMDJJ59MUlISP/rRj2jdujVt2rSha9eudOvWjRYtWuz3swGh+Y0WLVroZ08/e/u1H3/88XTs2JFvv/2W1atX79eekpJC27ZtSU9PJy0tjSZNmtC/f//99qsLQQ9ndQAaApnltmcCAw/wmgSg/Hc9k1BfOgDppRvMbAQwAuCII46oddD09PQKv9l9+/aladOmbN26tcL2/v3707BhQ7Zs2VJhe/Ev8hdffMGqVavKtDVt2rTkF3nTpk2sW7euTHvr1q1LfpE3bNjApk2byrS3b9++5Bd53bp1fPXVV2XaExMTS36R09LSyMws+23o0qVLyS/y6tWr9/uH4Jhjjin5Rf7kk0/Ys2dPmfYePXqU/CKvWLGC/Pyy9T0/P5/k5GSACv9uzIxjjjmGwsLCCtubNWtG165dycvLq7D9kEMOoUuXLuzdu7fC9g4dOnD44Yfz9ddf89FHHwGhoabix8svv8yGDRsoLCxkwIAB+71+7ty5bN68mRNPPJEzzzwTMyvzuPnmm+nVqxe7du1iwYIFZV5bUFDA6aefTkJCAitXrqwwX+/evWnRooV+9uL0Z69z587s2bOnwvakpCQSEhL47rvvKmw/8sgj6dixIzt27KiwvXv37rRt25Zt27axfPlyWrZsGbYiEuhwlpklAV8D/d393VLb7wGudPf9rrdgZhuA59x9fKlt/YAlQJK7p5d/TTENZ9Uf7s62bdtIT0/nm2++Kfla+s/p6emkp6fv979YCK2nSExMLHkkJCSUeV78aNeuna5iK3EvaoezgGygEOhUbnsnIGP/3aFoe0X7FxS9n8Sx8sWhfFEo3paRkVFhcTj00ENJSkoiKSmJfv36VVgYEhMTdaFBkWoKtIi4e56ZrQQGAa+UahoEHOhMqw+BIeW2DQJWhGs+RMKvuDgcqCgU//lAxaFt27YkJiaSlJRE//79SwpF8bbi4qAzmkTqVtBHIhBa7zHHzJYD7wM3AUnAdAAzmw3g7lcV7T8duNnMJgFPAacC1wBXRDS1VEtFxaGiQpGenr7fuDWULQ4DBgwoUxSKC0VCQoKKg0hAAi8i7j7XzNoD4wgtNkwDznP3zUW7HFFu/y/M7DzgT8BIQosN/09rRCKrdHGo7OihsuJQXAxKF4fSBULFQST6Bb5OJJI0sV61wsJCsrKyyMjIICMjo9IJ6aqKQ0VDSioOIrEnmifWY0JxoY3Vs3Dy8vLYtm1bySMzM5P09PSSQlG6YGRlZfHf//53v/coLg5JSUl07969wkKRmJhIs2bNAuihiARFRaQaVq5cyYknnkjjxo1p0qRJmUfz5s33ezRr1qzC7dV9NG7cmIKCAvLz88t8LSgoYN++feTk5JQ8du/eXebPO3fuLFMwtm3bRk5OToX9atSoEQkJCSQkJNC5c2f69OlT8rz4lNbiryoOIlIRFZFqSEhIYNy4ceTl5ZU88vPzyc3NJTc3l71795Y8du7cWeZ58aOioZ+61Lx5c1q2bEnbtm1p3749CQkJ9OjRg/bt25d5tGvXrqRItGvXTjchEpGDojmRCCksLKywuByo4DRu3JjGjRvTqFGjMl+bNGlCq1ataNWqFa1bt6ZVq1a0bNlS94gQkbDRnEgUaNiwYck//iIi8UJjGSIiUmsqIiIiUmsqIiIiUmsqIiIiUmsqIiIiUmsqIiIiUmsqIiIiUmsqIiIiUmv1asW6mWUBm6vc8cA6UL/unljf+gvqc32hPtdMF3fvWFFDvSoiB8vMVhxo6X88qm/9BfW5vlCf646Gs0REpNZUREREpNZURGpmRtABIqy+9RfU5/pCfa4jmhMREZFa05GIiIjUmoqIiIjUmopINZjZKDP7wsxyzWylmZ0edKa6Ymb9zOwNM/vazNzMrinXbmZ2r5l9Y2Z7zWyxmfUIKO5BM7M7zexjM/vOzLLM7G9m1rPcPvHW51+Z2ZqiPn9nZh+a2fml2uOqvxUp+r67mU0ttS2u+l3UFy/3yCjVHpb+qohUwcwuAx4HHgROAD4AFprZEYEGqzutgDTgFmBvBe2/BcYAo4E+wLfAP82sdcQS1q0BwJPAKcCZQAHwlpm1K7VPvPV5K3AH8BMgBXgbeM3MflzUHm/9LcPMTgZGAGvKNcVjvz8DEks9epVqC09/3V2PSh7AMmBmuW0bgYeCzhaGvuYA15R6bkA6cFepbc2B3cCNQeetoz63AgqBn9WXPhf1aTtwY7z3F2gDfA6cASwGpsbr9xm4F0g7QFvY+qsjkUqYWROgN7CoXNMiQv+TjXc/BBIo1X933wu8S/z0vzWhI/IdRc/jus9m1tDMLidUPD8gzvtL6LTWV939nXLb47XfXYuGq74ws5fMrGvR9rD1V0Wkch2AhkBmue2ZhL4h8a64j/Hc/8eBVcCHRc/jss9m1svMcoB9wHRgiLuvJU77C2Bmw4FuwLgKmuOx38uAa4BzgOGE+vGBmbUnjP1tdDAvFollZjYROA04zd0Lg84TZp8BxxMa3vkF8KyZDQgwT1iZWXdC85inuXt+0Hkiwd0Xln5uZh8B/wGuBj4K1+fqSKRy2YTGyzuV294JyNh/97hT3Me467+Z/Qm4AjjT3f9Tqiku++zuee6+yd1XuvudhI6+biVO+wv0JTSS8KmZFZhZAdAfGFX0521F+8Vbv0u4ew7wKXA0Yfw+q4hUwt3zgJXAoHJNgwiNJ8e7Lwj9gJX038yaAacTw/03s8f5XwH5d7nmuOxzBRoATYnf/r5G6Myk40s9VgAvFf15A/HZ7xJF/fkRoQn1sH2fNZxVtYnAHDNbDrwP3AQkERpXjnlm1orQuDGE/mE5wsyOB7a7+xYzmwSMNbN/E/rFG0foLK4XAoh70MzsCWAYcBGww8yKx4Nz3D3H3T0O+zwBmA98RehEgl8SOtX5/HjsL4C77wR2lt5mZnsI/VynFT2fRBz128z+CPwN2AIcBtwNtASeDev3OejT0mLhAYwCviQ0KbkS6Bd0pjrs2wDAK3ikFrUboVMH04FcYAnQM+jcB9HfivrqwL2l9om3PqcSuhnbPkJrA94Czo7X/lby97CYolN847HfhI6yvgHygK+BecCx4e6vLsAoIiK1pjkRERGpNRURERGpNRURERGpNRURERGpNRURERGpNRURERGpNRURERGpNRURkQgouotc8d3mTo7A56WW+rxfhPvzpP5SERGJnFmE7ja3MgKfdUvRZ4mEla6dJRI537t7RK4Q6+67gF1mFomPk3pMRyIiNWRmvzCzfWbWpdS2x83sczMrf6ntyt5nsZk9aWYPmlm2mX1rZn80swbl9plmZo+Z2XYzyzKzW8ysqZk9YWY7zWyLmQ2r636KVIeKiEjNzQPWUnTHPDO7ndCl5c9x9/J3jqvKlUABoVuU3gz8Grisgn12AycBE4BJhC51vgFIAZ4FnjYzDV9JxKmIiNSQh65aOha4xsx+B9xD6LLqG2vxduvc/R533+DuLwPvAGeV2+dTd7+36P0nErpZWr67P+7um4DxhK7Qempt+yRSW5oTEakFd19kZh8D9wM/c/ePa/lWa8o9/4bQvSAq3Mfd3cy+JXQkVLwt38x2VPA6kbDTkYhILZjZmcBxhI4AajqEVVr5+387+/9eVrRPdV4nEnb6oROpITM7DvgrMJrQ3MRDgQYSCZCGs0RqoOiMrIXAY+7+TNFtk9eY2QB3XxxsOpHI05GISDWZWTvg78Df3H08gIfu1/0KOhqRekq3xxWJADNbDKS5+80R/lwHLnH3VyP5uVJ/6EhEJHJGmFmOmfUJ9weZ2XQzywn354joSEQkAszscKB50dOv3H1fmD/vMOCQoqfp7r4nnJ8n9ZeKiIiI1JqGs0REpNZUREREpNZUREREpNZUREREpNZUREREpNZUREREpNZUREREpNb+P3/fiJfJMPaTAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Walls distance (nm) 100 ,     Temperature difference (K)    =  -1.0\n",
      "charge DH (C/m²) (should be ~0 having two walls) = -7.355375103857255e-05\n",
      "charge (C/m²) (should be ~0 having two walls) = -7.361519181554501e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ8AAAERCAYAAACkWKo8AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAAAviUlEQVR4nO3dd3hVVb7G8e8vlUASEghNadJF2gA6IEUUcRSsWBi96IAKKurY7ug4zuU6yui1w+DgiDp2FMaGOiiICiookEgAKYKKjZZQQgnpWfePc3BCCBDCOXvnJO/nec5Dzl67vOuQ5Je1qznnEBER8VKU3wFERKT2UfERERHPqfiIiIjnVHxERMRzKj4iIuI5FR8REfFcjN8BIkVaWppr3bq13zFERCJGRkbGVudco4raVHwqqXXr1qSnp/sdQ0QkYpjZDwdr0243ERHxnIqPiIh4TsVHREQ8p+IjIiKeU/ERERHPqfiIiIjnVHxERMRzKj4iIlKhXdOnUzhmDOTlhXzdKj4iIlKhP91/P02ffhrq1An5unWHAxERqdDAmBgaNmoEZiFft4qPiIhU6JLcXOjXLyzr1m43ERE5QElhIRu+/RbXrl1Y1q/iIyIiB/j2009pXlTEi9u2hWX9Kj5ySOvWrWPYsGH06tWLgQMHkpWVBcDKlSvp168fJ5xwArfccguDBw/2OamIhNK6hQsBaNezZ1jWr+IjB1VQUMC4ceN48sknycjI4LLLLmPq1KkUFBRw6aWX8tRTT7Fy5UrWr19Pt27d/I4rIiG0btkyANoPHBiW9euEAzmot956i5UrV3L22WcDgWI0atQo3nrrLQYOHEjnzp0B6NixIx07dvQzqoiE2Lp166gPpHXpEpb1R/TIx8zGmdl6M8s3swwzG3CIeYeb2Rwzyzaz3Wa2yMzO9TJvpFmxYgWPPPIImZmZZGZmsnr1au644w5WrFhB9+7df5lv2bJlGvmI1DDrNm6kXUICFhWeMhGxxcfMRgCTgPuAXwELgffMrOVBFjkF+AgYFpx/FvDmoQpWbbFo0SL69u1LQkICqamp3HvvvQA0bdqU2bNn/zLf8uXLAWjQoAFff/01ALNmzeLDDz/khBNO8D64iITN9XFx3BHGPyojtvgAtwLPOeeecs6tds7dCGwCrqtoZufcTc65/3POLXbOfeOc+wuQAZzvXeTqZ+7cuQwbNoyrrrqKZcuWcfvttzN+/Hi+/PJLRo8eTU5ODp06daJ79+689NJLAIwcOZJ58+bRvXt3Pv/8c9q1a0dCQoLPPRGRkCku5rysLC4+9dSwbSIij/mYWRzQC3i4XNMc4OQjWFUSsCNUuX5x882QmRny1R5Sjx4wceIRLVJYWMiYMWN46KGHGD16NAB33nknf/vb35g3bx49e/bkrbfeOmC5xo0bk56eDgRGTatXrz7K8CJSneSsWMGa4mK6tWxJ3TBtI1JHPmlANLCl3PQtQNPKrMDMrgeaAy+GNlrkmD9/Pjk5OYwcOXK/6bGxscTHx1dqHcuXL9fxHpEa5tOZM+kLLA/DbXX2iciRz9EyswuBh4ARzrkfDjHfWGAsQMuWBzuUVIEjHIH45aOPPqJr167Exsb+Mi0rK4sNGzbQM3hu/wsvvMCkSZMoLi4mKSmJxx9/nB49evwy/5gxY7yOLSJhtjojA4BOQ4aEbRuRWny2AiVAk3LTmwCbD7WgmV0EvABc4Zx751DzOuemAlMBevfu7aqctppaunQpBQUF+02bMmUKbdq0oU+fPkydOpUZM2Ywd+5cUlNTmTdvHsOHD2fNmjXExcX5lFpEwm3V119zTFQUKW3bhm0bEVl8nHOFZpYBDAH+VaZpCPD6wZYzs0uA54HfOedeC2/K6m9f8XnmmWcYMGAAM2fO5IEHHuCDDz5g9+7dTJgwgYyMDFJTUwEYNGgQycnJrFq1ar/Rj4jULKs2baJzcnJYtxGpx3wAHgVGmdnVZna8mU0CjgH+AWBmL5jZC/tmNrPfAi8DfwQ+MbOmwVcDP8L7bePGjWRlZTFt2jQmT55M165dmTZtGjNnzqR///5Mnz6dgQMH0qhRo/2Wi4+PZ+/evT6lFpFwc6WlrNqzh84tWoR1OxE58gFwzk03s4bAn4FmwFfA0DLHcMofpLmWQH8nBl/7zAcGhTNrdZSZmUlKSgpDhw5l6NChB7SvWrWKLuWubC4oKGDdunW0b9/eq5gi4jG3aRP/BtLOOSes24nY4gPgnJsCTDlI26BDva/tli5desiz1JKTkyksLNxv2owZM+jXr98BoyERqTmi1qzhFIAw3yw4kne7yVE4XPE566yzeOWVV8jJyQFgyZIlTJgwgYkRciafiFTNF//+N68D7vjjw7qdiB75SNW99tqhz7fo06cPt9xyCwMHDiQ/P5/ExERmzpxJ2zCe/SIi/nv6vfd424wLm1bqkskq08hHDmrs2LEsX76cWbNmUVBQQHKYz34REf+t3riRzklJEMYLTEEjH6mEdu3asXLlSr9jiEiYOedYtXs3l3bqFPZtaeQjIiIA/Pzll+Q4xwnBZ3WFk4qPiIgAsOzddwH4VRjvZr2PdruJiAgAQ2NjWQe0uOiisG9LxUdERACIWrGCdq1bQ5Pyt80Mw7bCvgUREYkId86Zw/thPsV6HxUfERFh9+bNPLB9O+kePZVYxUdERFjxzjs4oHvfvp5sT8VHRETI/PhjAHpUcKPhcFDxERERli1bRirQXCMfERHxyrZNm+iVkoJFeVMWdKq1iEhtV1DAa7m5FN1wg2eb1MhHWLRoEX379iUhIYHU1FTuvfdevyOJiJeWL4fCQmI92uUGKj613ty5cxk2bBhXXXUVy5Yt4/bbb2f8+PF8+eWXfkcTEY88O2kSw4C8QzzjK9RUfGqxwsJCxowZw0MPPcTVV19Nhw4duPPOO2natCnz5s0D4IUXXqBXr150796d/v37k5mZ6WtmEQm9uQsWsCwqioT27T3bpo75hMmgQYMOmHbJJZcwbtw49u7dy9AKTmccNWoUo0aNYuvWrVxUwb2VrrvuOkaMGMFPP/3E5Zdfvl/bvmJxJObPn09OTg4jR47cb3psbCzx8fFMnTqVGTNmMHfuXFJTU5k3bx7Dhw9nzZo1xMXFHfH2RKR6WrxhAyc1bhz2Z/iUpeJTi3300Ud07dqV2NjYX6ZlZWWxYcMGunTpwuWXX05GRgapqalAoKAmJyezatUqevTo4VNqEQml7evX801REVd17erpdlV8wuRQI5G6desesj0tLe2Q7S1atKjSSKe8pUuXUlBQsN+0KVOm0KZNG9auXcvAgQNp1KjRfu3x8fHs3bv3qLctItXDkldfBeCkIUM83a6KTy22r/g888wzDBgwgJkzZ/LAAw/wwQcf8Prrr9OlS5f95i8oKGDdunW093C/sIiEV/SaNfQHeo8Y4el2dcJBLbVx40aysrKYNm0akydPpmvXrkybNo2ZM2fSv39/kpOTKSws3G+ZGTNm0K9fvwNGQyISuU7fsIFPe/QguWVLT7er4lNLZWZmkpKSwtChQ8nMzKSgoIClS5dyxhlnAHDWWWfxyiuvkJOTA8CSJUuYMGECEydO9C+0iIRUSX4+eQsXwoABnm9bu91qqaVLl9LtEOf09+nTh1tuuYWBAweSn59PYmIiM2fOpG3bth6mFJFwWvzSS5ySl8fsBg0I/4Oz96eRTy11uOIDMHbsWJYvX86sWbMoKCggOTnZo3Qi4oVP3niDIqDLxRd7vm1zznm+0UjUu3dvl56e7ncMEZGQGdakCd/l5LC63FmvoWJmGc653hW1aeQjIlILlRQVsSAri4Ft2viyfRUfEZFaKHPGDHYCAyu4G4sXVHxERGqhpl99xf8BQ8aN82X7OttNRKQWOnbRIu7o1g08vq3OPhr5iIjUMrlZWbzxySfs8mmXG0R48TGzcWa23szyzSzDzA56pZSZNTOzaWa2xsxKzOw5D6OKiFQb86ZM4cKSEpYce6xvGSK2+JjZCGAScB/wK2Ah8J6ZHeweEfHAVuD/gEWehBQRqYbmzJxJAtBv7FjfMkRs8QFuBZ5zzj3lnFvtnLsR2ARcV9HMzrnvnXO/d849B2z3MKeISLXhnOO9lSsZ2LAhdVJSfMsRkcXHzOKAXsCcck1zgJO9TyQiEhnWzJrFuqIizh082NccEVl8gDQgGthSbvoWoKn3cUREIsPcJ58E4NzbbvM1R6QWH0+Y2VgzSzez9OzsbL/jiIgctRuysljbpQvNTzrJ1xyRWny2AiVAk3LTmwCbQ7UR59xU51xv51xvPcNGRCLepk3YokW0/+1v/U4SmcXHOVcIZADln/s6hMBZbyIiUs5Ld93FKGDvb37jd5SIvsPBo8CLZrYYWABcCxwD/APAzF4AcM5dsW8BM+sR/DIZKA2+L3TOrfIutoiIP5558002xcaS0LOn31Eit/g456abWUPgz0Az4CtgqHPuh+AsFV3vs7Tc+3OAH4DW4copIlId/LxkCfNzcrj71FOxKP93elW6+JjZ8Cqs/z3nXF4VlqsU59wUYMpB2gZVMM3ClUVEpDp75e67ccBld93ldxTgyEY+rx3huh3QHvjuCJcTEZEQm/bRR5xUrx7tfL6+Z58j3e3W1DmXVZkZzWx3FfKIiEiIFS1dyqD8fHr813/5HeUXR1J8ngeOZBfaS8CuI4sjIiKhFvv88zwWGwuPPeZ3lF9U+qiTc260c67Soxnn3HXOua1ViyUiIqGQt307c59+mtLhw6EaXa/o/ykPIiISNjPuuIMhubks7NfP7yj7qVTxMbNUM2sQ/LqRmQ03sxPCG01ERI7WP159lY5xcfS7/nq/o+znsMXHzK4mcDeBdDO7DngTGAy8GmwTEZFqaNEzz/DFnj1cO3Rotbi2p6zKnHDwe+AEIAH4ETjOOZdtZvWB+cDTYcwnIiJV9OD48aSYcdWUCi+H9FVlik9x8ELRPDP7xjmXDeCc22lmLrzxRESkKnKXLmXJxo2M69ePpGbN/I5zgMoUnxIzq+OcywdO2TfRzBLDF0tERI5GvSlT+CY+nsIXX/Q7SoUqsxPwdKAAAqOdMtPrAv49AFxERCq0bckSCp59lrirrybxuOP8jlOhwxYf59xO59wvu9fMrGlwepZzbkk4w4mIyJG7+ZJL6FFaSvEdd/gd5aCqcvrDnJCnEBGRkFjxr3/x8vffc96vf01MixZ+xzmoqhQf3RlaRKQacqWl3HbNNSSbcccrr/gd55Cq8jwfneEmIlINvXbrrXywYwd/u/hiUlu39jvOIVWvq45ERKRqdu3i9SefpEdCAtdV0zPcyorYJ5mKiEgZf/gDr+Tnk/3++8TEx/ud5rCqMvIpCXkKERGpsi8eeoiNU6dif/gDjX/zG7/jVMoRFx/n3K/CEURERI5c9sqVXPDHP3JZvXpw771+x6k0HfMREYlQRXv3MqJfP3aUljLpuecgAna37VPlYz5m1gToBzSmXBFzzlW/u9iJiNQwf+jbl4937uT5a6+l+0UX+R3niFSp+JjZSAJ3szZgB/uffu0AFR8RkTCa/rvfMWn5cm7q2ZMrnnjC7zhHrKojn78CDwL3OOeKQ5hHREQO59lnGfrCC/ylc2f+tGCB32mqpKrHfJKB51R4RES89e4tt7D7qqtIOuMMxn/5JTF16vgdqUqqWnxeBoaFMoiIiBza384/n3MmTuSvLVvCG29E1AkG5VV1t9utwFtmNhhYARSVbXTO3XO0wUREJKBw925u69uXx1eu5IJjj+XuZcugXj2/Yx2Vqhafa4Azga1AOw484UDFR0QkBDYtXsyFp53G57m53HriiTzw6acRcQeDw6nqbrf/AW5zzjV2znVxznUt8+oWyoAiIrVSaSn8/e/EnHoqm/fuZcZ//zePLF5cIwoPVL34RANvhzKIiIgEZDz/PL9v3pySG26gUf/+rFm7losfesjvWCFV1eLzLPBfoQwiIlLbrX77bUa2akXvUaN4ZfNmVt1zD7z/PnHt2vkdLeSqesynLnC1mf0GWM6BJxz8/miDiYjUCiUlbH3jDa68/nreyc6mDnBnv37c8eqr1G/e3O90YVPV4nM8sDT4dadybXrYnIjIIbjSUta88w7rX36ZoZ9/TurPP7M1Npa7TzuNcVOm0KhjR78jhl2Vio9z7tRQB6kqMxsH/AFoBqwEbnbOfXqI+U8BHgVOADYCDzrn/uFFVhGpvXLWr2fhs8/y3ptvMmvNGr4rLqYpsGHoUKIfeYQF55yDJST4HdMzEf0wOTMbAUwCxgGfBf99z8w6O+d+rGD+44BZwD+BkUB/YIqZZTvnXvcuuYjUZNvXrWPV7NmsXLiQK2NiiF20iP9du5a/AQnA4CZN+O/Bgznv9tuJ6t4dCNwoszYx56q2lyz4i38wFd/V+tyjj1apDIuA5c65MWWmrQNec87dWcH8DwDDnXPty0x7GjjBOdf3UNvq3bu3S09PD114EYlIJYWF5Hz/PZtXruSnFSvonZhI2o4dfLx4MfcsWsTqXbvYUub3anpKCr0GDuSr1q3Z3LIl/a++mjr16/vYA++YWYZzrndFbVW9q/VDwM3AxwR2XXl+nMfM4oBewMPlmuYAJx9ksb7B9rJmA78zs1jnXFEFy4iI35zDlZbigv9C4LiJKy3FSkuJcY7SwkK2Z2dTlJdHcUEBxQUFFOXl0TApiYaJieTv2cOyNWsoCrYV5uWxd9cuujVpQpvERDZv2sSzCxawNzeX3Lw89ublsScvj3GNG3Oyc3zy88+cv3kzOc7t9wvvXWBYVBSlDRpQUFrKsPbtOb5jRzqfeCLHn3oqrU8+GaKi6AJ08eOzq6aqutvtCuBS59xroQxzhNIIXG+0pdz0LcDpB1mmKTC3gvljguvbFMqAALt37+app546YPopp5xCr1692L59O88999wB7UOGDKFr165s3ryZadOmHdA+dOhQOnXqxI8//shrrx3433D++efTpk0bvvnmG95++8BLsi655BKaN2/O6tWree+99w5oHzlyJI0bN2bZsmV8+OGHB7SPHj2a1NRUlixZwqefHniI7ZprrqFuQgIfv/ceGStWYM4RZYYrLaWgsJBW27aRv3s3W+vWJT8lhTrR0cRGRVHiHLsLCsh+912Ki4tJ7N6deq1bkxgTQ5wZxaWlbNu7l/QXX6TUOdqfeioN27ShfnQ0cVFRFJaWkrVrFwuC7d2HDiWtVStSoqOJM6OgtJQN27bx8csvU+oc/YYPp+Exx9AgOppYIM85vt+0iY+nTwdg8KWXUr9RI9Kio4kB9jrHtz/+yPw33gDgzN/9jsT69WkUHU00kOscX3/zDQvefReAc66+mjp169IkOhoDdpeWsmr1ahbNng3AhePGER0bS9PoaAB2lZayYvly0j/6CIARN92EAU2C7TtLS/kyPZ3Mzz4jNi6Oi667jiigcbB9R2kpSxYu5KtFi0hITOT8q68mBmgUFdg5sd05Fs6bx5qlS0lKTeXc3/2OWCAt2L61tJT5H3zA2q++omGTJpxz2WXEAQ0tsFMo2znmzJrFt2vW0KxFC4ZdfDHxZdq3OMc7b77JD+vX07ptW8467zzqAA2C3xebgNdmzGDjzz/T4fjjOeOss6gLpAbbNwAvvfQS2VlZdO3WjdNPP51EoD6Bv3A3Av/85z/Jycmhd+/eDBw4kCQCdzouDa7/ySefJDc3l5NPPpk+ffqQDCQBJcBmYPLkyRQVFTFo0CB69uzJip9/ph6BU3azTziBiY89Rj3g9DPOoH2XLsyLjuaLmBhKzLg+Px9LT6dhWhquQwfy69ZlTXw8X8cEfpWOSkxk7NixALz55pu8uXgxLF78y89FgwYNGDVqFAAzZszg559/3u/npmnTplx22WUQ/ByysrL2a2/RogUXX3wxlPkcymrbti3nnXcelPkcyurUqRNDhw6FMp9DWd2Cn7lzjsceewyAiy66iJYtWxJqVS0+UUBmCHNUS2Y2FhgLVPnDj4mJoV0F5+inpKQAEBsbW2F7cnIyAPHx8RW2JyUlAZCQkFBhe73gfZ/q1atXYXtC8MBmUlJShe3xwauo69evf0B7aVERP3zyCYtWrODbjRvZXVpKWnQ0LaKiKMjN5e0dO2h3111k5efToVMnOnToQC+gB7AHmA6M//e/KSkpoUuXLrRp04Y+QLuoKHLMWFRSwierVxNrRqd69WhWWMhJCQm0jo9ne2kpq3fupKC4mCgz9mRnExUdzXFJSTSNj2drURHfZWfTICEBM8Pl5LAnKoqOKSk0jIsjq7CQn7ZupXNaGmZG/O7dFG7axLENGpAcF8emvDw2795Nn+AprvG7dlFcUkKLhg2pFxPDhr172bJ3L/1btAAgLieHkvx8WqWlUSc6mh9zc0ktKGBg8Pslevt2SnbvpnWjRsRGRfHdnj00LilhUOvWgQ9z61ZKo6Jo06QJUWZ8s2sXzYDTjjsu8FlnZREFtGvSBICvd+2iVUwMjdu0waKjcVlZWFQU7Ro3BmBVTg7t6tShebt2WGwsZGUFvgfT0gD4KieHzomJtOvQgag6dbDsbOJjY39p37tjB70bNKB7585E16tH9LZt1C3Tnrt1K6c0bUr/+Hiik5KI27GD5Lg42jVsCMDurCyGtWqFa9CA6Pr1ic3JoUGdOrRrECg/u7Zs4bcdOkDz5lhKCjG7dpFWty6tgz8PuzZtYmzXrlhhIaSkELVnD43q1aNFcjKlzrFnyxZuPukkooqLcampsHcvTZKSaFa/PiXOUbx1Kw9ecEHgD5H69SmIjaVhcjIpiYkUO0e9nBzeuece4uvUYZtz7DIjMSmJ+Lp1cdHRdIiO5pGHH8aiosjMzOTHH/c/dBwTE8PQRx4BID09nY0bN+7XXqfMHaabNWtGdPCPgn0SExN/+fqYY47Zb374z+8FgObNm//ye2CftOD/A0CrVq32ew+B4rVP69atKSgo2K+9SfD7CKBNmzaUlJTs196oUaNfvt73c58QppMgqnTMx8z+ChQ55+4OeaLKZ4gD9hIYgf2rzPS/A12cc6dUsMwnwArn3PVlpl0MTAPqHmq3W2085lNaXMzaOXPIeOcd6m/axNmFhRR9/TWJ331HYbl5b61Th0c6dKCwcWNGrV1LalISqSkppKamkpqWxkndu9PlhBMojI1l5aZN1E1JoW6DBoFXw4bUSUnBovRUd5GaJOTHfIAU4DIzG4JPF5k65wrNLAMYAvyrTNMQ4GBnrn0OXFBu2hAgXcd7gOJiyMhg4j338M7nn7N4xw72BJvOjIri7O7diT3xRO5r04bGbdvSpnt3ju3alWbduhEf/AstjkAlP5g44Fdh7oaIVH9VLT6d+c9uNz8vMn0UeNHMFgMLgGuBY4B/AJjZCwDOuSuC8/8DuMHMJgJPAv2AUcClHmauVgr37GHuI4+wdOZM7lq/HnJymA1srVOHK7p04cRf/5peQ4dy/NChENxFcJu/kUWkBojoi0ydc9PNrCHwZwIXmX4FDHXO/RCcpWW5+deb2VDgMeA6Ascvf18br/FZ98EHPPHHP/Lc0qXscI5UM24cMYLk88/n7f79iT32WL8jikgNFtEXmQI456YAUw7SNqiCafOBnmGOVX198QUvX3MNI5cvJwYY3qIFV1x5Jaffeusvu85i/U0oIrVAxBcfqZwVr79OzsMPM+CLLzi7QQMmnHYaVz7yCM169PA7mojUQio+NdzujRu5+9xzmZSRQb+YGObffz/1b7iBu8qc8iki4jUVnxpswRNPcNmNN/JTSQljOnXivrffhvbtD7+giEiY6cKKmqi0lIVjxjBw3DhizVjw5JM8uXo1DVV4RKSaqFLxMbPGZva6meWYWZaZ1dwnHkWavDwYMYI+Tz/NfT168OX69fQN3u5DRKS6qOrIZwqB2zVdBCQSuHYQM3vczO4IUTY5Qlu//przjzmGn157jaiHH+aOL78kuQY/CVFEIldVi89g4Cbn3FwC9+vbZybw26NOJUds27p1nN6jB+/n5LB6/Hi47Taw2vaEEBGJFFU94aAEyK9g+rdAm6rHkarYsX49g7t1Y01+Pm/fdx9n3HnAo4xERKqVqo58/k3gsQrlJbP/SEjCrHDPHob37Mnq/HxmTpigwiMiEaGqI58/ARkW2K1jgDOzusB44MsQZZPDcY49Y8aQn5PDM9dey2/uusvvRCIilVLVe7ttMLO+wBNAXQIFpx6wAzgrdPHkkCZPpsGrr/LZ+PFE/+UvfqcREam0Kl/n45xb75w7E2hNYBfcuUBH55xGPh748uWXueDmm9l6xhlE332333FERI5IpUc+ZnYSkOGc2++YjnPuR+DHCubvBSzXc3JCb8/mzYwYPZo8M5g8WWe1iUjEOZKRz+f851HslfEx0OLI4khl3HXmmXxbVMS0iRNJ69DB7zgiIkfsSI75GHC/me2t5PxxVcgjh/HF008zedkyxnXtysAbb/Q7johIlRxJ8fkEaHsE838O5B1ZHDmkoiL+fPPNHBsdzX2zZvmdRkSkyipdfCp6MJt4bOpUZuTmsv7hh3XbHBGJaHqkQoTI37KF2P/9XxqceioNbr3V7zgiIkclJI9UMLMYM+tmZn3MrGEo1in7+8v553Pitm3k//WvOrtNRCLeUY98zKw78AawEygE2pvZZwRuPPr90a5fYPPy5Uz84gsuOu446vTt63ccEZGjFordbpOBK51z8wHMLA4YAbxnZucBu5xzm0OwnVrrkauuohD436ee8juKiEhIhKL4JO0rPADOuULgRTNbA7xC4JTrriHYTq20bd06nkhP57etWtFu8GC/44iIhEQojvmUmFly+YnOuSUEHjR3fgi2UWs9fd115AJ3TpzodxQRkZAJRfH5G/Came139wMzqw/kO+e+DcE2aqe8PG798ks+OPlkupx/vt9pRERC5qh3uznnXjCzOsBSM5sPfEVgV9ulwGNHu/5abfp0Ynfs4PQJE/xOIiISUlUuPmbWAxgEFBB4pEJX4BKgM7CLwEkIi44+Yu3kSku58OabOfeYYxg1aJDfcUREQqpKxcfM/gz8BdgCFAHHEniE9mjn3NOhi1d7LX72Wd7cuZPTzzxT1/WISI1T1WM+twJ/cs4d45xrBTQjcGbbB2amU7JC4In77ycJuPzRR/2OIiISclXd7VYHeH3fG+dcNnC3meUCDwK9QpCt1tqzeTOvffstl3bsSNIxx/gdR0Qk5Ko68skEBlQw/S0Cx3zkKLx5993kAlfccIPfUUREwqKqI59bgHfNrAR4uczTTQcAa0KSrBY7LiODMUlJ9Lv2Wr+jiIiERZWKj3NukZldCkwFHjOzFUA80BG4LIT5ap8NG+ifkUH///kfiNFNx0WkZqryRabOubkEis1vgYVADoEbi84ys21m9rGZTQpJylpkyYMP8o1zMHKk31FERMLmqO5w4Jwrcs594Jz7k3PuLOdcUwKnXY8EPgDCcrTczOLNbLKZbTWzXDN728wO+XQ1MxsYnG+DmTkzGxWObEfr5mef5ZKEBGjf3u8oIiJhE5Ln+ZTlnNvknHvPOXefc+7iUK8/aCJwIYG7KAwAkgkcg4o+xDKJBO6+cBPV9PHemzIzWbh7NxeefLLfUUREwiriDioE7xl3FYELWj8ITrsc+AE4HZhd0XLOuVnArOD8z3kS9gi99cADAAy/6Safk4iIhFfIRz4e6AXEAnP2TXDO/QSsBiJ6yPDGnDl0iovj+LPP9juKiEhYRWLxaQqUAFvLTd8SbAsZMxtrZulmlp6dnR3KVR8g96efWLB9Oxf06qXb6YhIjVdtio+ZTQieCHCo1yAvMznnpjrnejvnejdq1Cis26r36adsAG4ZPz6s2xERqQ6q0zGficBLh5nnR6APEA2kAWWHI02AT8OSzAuzZ5PasCEMGeJ3EhGRsKs2xcc5t5UDd6UdwMwyCNxJewgwLTitOXA8geuNIk5pcTEXT5/O6F//mrOjD3XCnohIzVBtdrtVlnNuJ/AM8KCZnW5mvwJeBJYDc/fNZ2ZrzOyGMu8TzaxH8DlEUUDL4PuW3vbgQMv+9S/eKChgW4cOfkcREfFExBWfoJuBN4HpwAJgD3BOmXvMQeDuC2ll3vcGlgZfCQSeR7QUuMeDvIc0+/nnATjj+ut9TiIi4g1zzvmdISL07t3bpaenh2Xdg1JSyCkoIDOvWl77KiJSJWaW4ZzrXVFbpI58aozcrCwW7NzJb7p18zuKiIhnVHx8lvX++wwAzrjgAr+jiIh4ptqc7VZbHbduHR9FR4OO94hILaKRj8/yP/4YevaEpCS/o4iIeEbFx0f5OTmkLVjAxMREv6OIiHhKxcdHi55/nlygbb9+fkcREfGUio+PPnn7bQzof+WVfkcREfGUio+PPsnMpFudOqQed5zfUUREPKXi45OSwkIWbd9Ov3bt/I4iIuI5nWrtk6KvvuIvQK9zzvE7ioiI51R8fFInM5NbAK64wu8oIiKe0243n2TOmsWGpCTQnaxFpBZS8fHJ6FmzGB0bC1H6LxCR2ke/+Xywd+tWVuTl8evjj/c7ioiIL1R8fJDx6quUACedeqrfUUREfKHi44PFs2cDcNKIET4nERHxh4qPDzJWrKBFdDRNunTxO4qIiC90qrUP7o2JYWOfPn7HEBHxjUY+Xtu7l7br1zNg8GC/k4iI+EbFx2PfzZ7NP0pL2da2rd9RRER8o+Ljsbmvv851wK7Wrf2OIiLiGxUfj2VmZpIMtO7f3+8oIiK+UfHxWOYPP9AjORnTnQ1EpBbTb0APlRYVsXzPHnro+T0iUsup+Hjo+08+IRfo0bOn31FERHyl63w81Gb7dnYA0aNG+R1FRMRXKj5eWrWKFDPo3dvvJCIivtJuNw89+uabTGrQAOrW9TuKiIivVHw89OyaNXwYo8GmiIiKj0eK8/P5uqCAzrq4VERExccr3378MUVA527d/I4iIuI7FR+PrJo/H4DO/fr5nERExH8RWXzMLN7MJpvZVjPLNbO3zaz5YZa508yWmNkuM8s2s3fMzLMH6uxYu5ZkoNMZZ3i1SRGRaisiiw8wEbgQuBQYACQD75pZ9CGWGQRMAU4GTgOKgblm1iCsSYOurFuXnBYtSGzWzIvNiYhUaxF36pWZ1QeuAkY75z4ITrsc+AE4HZhd0XLOud+UW8/lwE6gH/BOODMDsGoVdsIJYd+MiEgkiMSRTy8gFpizb4Jz7idgNYFRTWUlEej/jpCmq0BJYSEDMjN5VTcTFREBIrP4NAVKgK3lpm8JtlXWJCAT+PxgM5jZWDNLN7P07OzsI835ix+/+ILPnGNPw4ZVXoeISE1SbYqPmU0wM3eY16AQbetRoD9woXOu5GDzOeemOud6O+d6N2rUqMrbW7dgAQDte/Wq8jpERGqS6nTMZyLw0mHm+RHoA0QDaUDZ4UgT4NPDbcTMHgN+C5zqnPuuSkmP0DfLlgHQfsAALzYnIlLtVZvi45zbyoG70g5gZhlAETAEmBac1hw4Hlh4mGUnASMIFJ41R5u5statXUtdoFmPHl5tUkSkWqs2u90qyzm3E3gGeNDMTjezXwEvAsuBufvmM7M1ZnZDmfd/B0YDlwE7zKxp8JUY7sxpubmcqaeXioj8otqMfI7QzQSu05kOJAAfAleUO37TkcCuuX3GBf/9sNy6/gLcHZaUQXeZwZAh4dyEiEhEicji45wrAG4Mvg42jx3qvWeKi+G77+CCC3zZvIhIdaT9QGG2fsECmhcV8e+9e/2OIiJSbaj4hNnazz5jA5DUrp3fUUREqg0VnzDTadYiIgdS8QmzdevWUQ9oquf4iIj8QsUnzL7ZsIF2deroNGsRkTIi8my3SHJyaSmubVu/Y4iIVCsqPmH2p6lTITXV7xgiItWKik+4DR/udwIRkWpHByJERMRzKj4iIuI5FR8REfGcio+IiHhOxUdERDyn4iMiIp5T8REREc+p+IiIiOfMOed3hohgZtnAD1VcPA3YGsI4kUB9rh1qW59rW3/h6PrcyjnXqKIGFR8PmFm6c6633zm8pD7XDrWtz7WtvxC+Pmu3m4iIeE7FR0REPKfi442pfgfwgfpcO9S2Pte2/kKY+qxjPiIi4jmNfERExHMqPiIi4jkVnzAys3Fmtt7M8s0sw8wG+J0pVMzsTjNbYma7zCzbzN4xsy7l5jEzu9vMNppZnpnNM7MT/MocSsH+OzN7vMy0GtlfM2tmZs8H/5/zzWyVmZ1Spr1G9dvMos3s3jI/u+vNbIKZxZSZJ6L7bGYDzextM9sQ/D4eVa79sP0zs1Qze9HMdgZfL5pZSmUzqPiEiZmNACYB9wG/AhYC75lZS1+Dhc4gYApwMnAaUAzMNbMGZea5HbgNuBE4EcgCPjCzJG+jhpaZ9QHGAsvLNdW4/gZ/mSwADBgGHE+gf1llZqtp/b4DuB74PdAJuCn4/s4y80R6nxOBrwj0La+C9sr0bxrQEzgz+OoJvFjpBM45vcLwAhYBT5Wbtg643+9sYepvIlACnBN8b8Am4K4y8yQAu4Fr/M57FP2sD3wLnArMAx6v4f29D1hwiPYa12/gXeD5ctOeB96tiX0G9gCjjuT/lMAfIQ7oV2ae/sFpHSuzXY18wsDM4oBewJxyTXMIjBRqoiQCI+kdwffHAU0p8xk45/KAT4jsz2Aq8Jpz7uNy02tqf88HFpnZdDPLMrNMM7vBzCzYXhP7/Rlwqpl1AjCzzgRG97OC7TWxz2VVpn99CRSthWWWWwDkUsnPIObws0gVpAHRwJZy07cAp3sfxxOTgEzg8+D7psF/K/oMjvUoU0iZ2RigHTCyguYa19+gNsA44DHg/4AewORg2+PUzH4/QOCPqVVmVkLg9+RfnXNTgu01sc9lVaZ/TYFsFxzyADjnnJlllVn+kFR85KiZ2aMEhtz9nXMlfucJBzPrSGAXVH/nXJHfeTwUBaQ75/Yd71hqZu0JHAN5/OCLRbQRwBXAZcBKAgV3kpmtd84942ewmkS73cJjK4HjH03KTW8CbPY+TviY2WPApcBpzrnvyjTt62dN+Qz6EhjRrjSzYjMrBk4BxgW/3hacr6b0d59NwKpy01YD+06cqWn/zwAPAQ875151zq1wzr0IPMp/TjioiX0uqzL92ww0KrP7leDXjankZ6DiEwbOuUIgAxhSrmkI++8jjWhmNon/FJ415ZrXE/gmHFJm/jrAACLzM3gL6Ergr+B9r3Tg1eDXa6lZ/d1nAdCx3LQO/OfxIjXt/xmgLoE/Hssq4T+/L2tin8uqTP8+J3CSUd8yy/UF6lHZz8DvMy1q6ovA0L0QuJrAmSGTCByga+V3thD17+/ALgIHYpuWeSWWmecOYCcwHOhC4Bf1RiDJ7/wh+gzmETzbrab2l8BptkXAXQSOd10c7OP1NbXfwHPAzwROLW8NXABkA4/UlD4HC0eP4GsvMD74dcvK9g94D1hBoOj0DX79TqUz+P0h1OQXgQO13wMFBEZCA/3OFMK+uYO87i4zjwF3E9h1kw/MB7r4nT2En0H54lMj+xv8Jbws2Ke1BK5/sZrabwInG0wkMLrLA74jcLyvTk3pM4Hr9Cr6+X2usv0DUoGXCPwRuiv4dUplM+jGoiIi4jkd8xEREc+p+IiIiOdUfERExHMqPiIi4jkVHxER8ZyKj4iIeE7FR0REPKfiI1KNBZ8g6YKvPh5s77ky27so3NuT2kvFR6T6exZoRuAuGeF2U3BbImGlRyqIVH97nXOe3C3ZObcT2FnmZsUiYaGRj4hHzOwiMysws1Zlpk0ys2/NrPzt6w+1nnlmNsXM7jOzrcEnjD5sZlHl5nnCzB4xs+1mlm1mN5lZvJn93cxyzOxHM7s81P0UqQwVHxHvvE7gzr9/BjCz/ybwSIoznXPlnxp5OP8FFBN4ZPENwM0E7qRefp7dwK8JPIV0IoFHQ6wFegPPA0+bmXaziedUfEQ84gJ38f0TMMrM/kjgNvbDnHPrqrC6Vc658c65tc65GcDHwOBy86x0zt0dXP+jBB5yWOScm+Sc+wa4h8Ddi/tVtU8iVaVjPiIecs7NMbMlwATgHOfckiquanm59xsJPEWywnmcc87MsgiMvPZNKzKzHRUsJxJ2GvmIeMjMTgO6ExhxHOmutrKKyr13HPjzXNE8lVlOJOz0TSfiETPrDrwJ3Ejg2Mv9vgYS8ZF2u4l4IHiG23sEHsX8TzNbDCw3s0HOuXn+phPxnkY+ImFmZg2A9wk83/4eAOfcV8C/0OhHaik9RlukGjOzecBXzrkbPN6uAy52zr3m5Xal9tDIR6T6G2tme8zsxHBvyMz+YWZ7wr0dEY18RKoxMzsWSAi+/ck5VxDm7TUGkoNvNznncsO5Pam9VHxERMRz2u0mIiKeU/ERERHPqfiIiIjnVHxERMRzKj4iIuI5FR8REfGcio+IiHju/wEO4uT4//yV4QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Walls distance (nm) 200 ,     Temperature difference (K)    =  -2.0\n",
      "charge DH (C/m²) (should be ~0 having two walls) = -7.355375105463533e-05\n",
      "charge (C/m²) (should be ~0 having two walls) = -7.367694216831291e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Walls distance (nm) 400 ,     Temperature difference (K)    =  -4.0\n",
      "charge DH (C/m²) (should be ~0 having two walls) = -7.355375105508206e-05\n",
      "charge (C/m²) (should be ~0 having two walls) = -7.380138054543164e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "iL = 0\n",
    "Lrange = np.array([3,6,12,25,50,100,200,400],int)\n",
    "deltadeltaV = np.zeros(len(Lrange))\n",
    "deltaVDH = np.zeros(len(Lrange))\n",
    "deltaT = np.zeros(len(Lrange))\n",
    "for L in Lrange:\n",
    "    dx = 0.002e-9 # meters\n",
    "    n = int(L*1e-9/dx)\n",
    "    xcell = np.zeros(n)\n",
    "    for ix in range(n):\n",
    "        xcell[ix] = ix*dx#-L/2\n",
    "\n",
    "    deltaT[iL] = L*1e-9*alpha # Kelvin\n",
    "    print(\"Walls distance (nm)\", L, \",     Temperature difference (K)    = \", deltaT[iL])    \n",
    "\n",
    "    EDH = np.zeros((2,2))\n",
    "    EDH[0,0] = eleDHeq1(0)\n",
    "    EDH[0,1] = eleDHeq2(0)\n",
    "    EDH[1,0] = eleDHeq1(L*1e-9)\n",
    "    EDH[1,1] = eleDHeq2(L*1e-9)\n",
    "    Efield = np.zeros(2)\n",
    "    Efield[0] = eta/(eps0*eps)\n",
    "    Efield[1] = eta/(eps0*eps)\n",
    "    k = np.linalg.solve(EDH,Efield)\n",
    "\n",
    "    Q = 0.0\n",
    "    rhoQDHeq = np.zeros(int(n))\n",
    "    potDHeq = np.zeros(int(n))\n",
    "    for ix in range(int(n)):\n",
    "        x = ix*dx#-L/2\n",
    "        rhoQDHeq[ix] = k[0]*chargeDHeq1(x) + k[1]*chargeDHeq2(x)\n",
    "        potDHeq[ix] = k[0]*potDHeq1(x) + k[1]*potDHeq2(x)\n",
    "        Q+=rhoQDHeq[ix]\n",
    "    print(\"charge DH (C/m²) (should be ~0 having two walls) =\", Q*dx)\n",
    "\n",
    "    EDH = np.zeros((2,2))\n",
    "    EDH[0,0] = eleDH1(0)\n",
    "    EDH[0,1] = eleDH2(0)\n",
    "    EDH[1,0] = eleDH1(L*1e-9)\n",
    "    EDH[1,1] = eleDH2(L*1e-9)\n",
    "    Efield = np.zeros(2)\n",
    "    Efield[0] = eta/(eps0*eps)\n",
    "    Efield[1] = eta/(eps0*eps)\n",
    "    k = np.linalg.solve(EDH,Efield)\n",
    "\n",
    "    Q = 0.0\n",
    "    rhoQDH = np.zeros(int(n))\n",
    "    potDH = np.zeros(int(n))\n",
    "    for ix in range(int(n)):\n",
    "        x = ix*dx#-L/2\n",
    "        rhoQDH[ix] = k[0]*chargeDH1(x) + k[1]*chargeDH2(x)\n",
    "        potDH[ix] = k[0]*potDH1(x) + k[1]*potDH2(x)\n",
    "        Q+=rhoQDH[ix]\n",
    "    print(\"charge (C/m²) (should be ~0 having two walls) =\", Q*dx)\n",
    "\n",
    "    potdiff = potDH-potDHeq\n",
    "    deltadeltaV[iL] = potdiff[-1]-potdiff[0]\n",
    "    deltaVDH[iL] = potDH[-1]-potDH[0]\n",
    "    iL+=1\n",
    "\n",
    "    ffile = plt.figure()    \n",
    "    matplotlib.rcParams.update({'font.size': 14})\n",
    "    plt.plot(xcell*1e9,(rhoQDHeq)/elch*1e-27,color=\"red\",label=r\"$\\rho^{eq}_Q$\")\n",
    "    plt.plot(xcell*1e9,(rhoQDH)/elch*1e-27,\"--\",color=\"black\",label=r\"$\\rho_Q$\")\n",
    "    plt.plot(xcell*1e9,np.zeros(len(xcell)),\"--\",color=\"grey\")\n",
    "    plt.xlabel(\"$x$ [nm]\")\n",
    "    plt.ylabel(r\"$\\rho_Q [e$ nm$^{-3}]$\")\n",
    "    plt.legend(frameon=False)\n",
    "    plt.show() \n",
    "    ffile.savefig(\"../figures/DH-charge-cell_L\"+str(L)+\".pdf\",bbox_inches='tight',dpi=900)\n",
    "\n",
    "    ffile = plt.figure()    \n",
    "    matplotlib.rcParams.update({'font.size': 14})\n",
    "    plt.plot(xcell*1e9,(rhoQDH-rhoQDHeq)/elch*1e-27,color=\"black\")\n",
    "    plt.plot(xcell*1e9,np.zeros(len(xcell)),\"--\",color=\"grey\")\n",
    "    plt.xlabel(\"$x$ [nm]\")\n",
    "    plt.ylabel(r\"$\\rho_Q [e$ nm$^{-3}]$\")\n",
    "    plt.show() \n",
    "    ffile.savefig(\"../figures/DH-charge-cell_diff_L\"+str(L)+\".pdf\",bbox_inches='tight',dpi=900)\n",
    "\n",
    "    ffile = plt.figure()    \n",
    "    matplotlib.rcParams.update({'font.size': 14})\n",
    "    plt.plot(xcell*1e9,(potDHeq),color=\"red\",label=r\"$\\phi^{eq}_Q$\")\n",
    "    plt.plot(xcell*1e9,(potDH),\"--\",color=\"black\",label=r\"$\\phi_Q$\")\n",
    "    plt.plot(xcell*1e9,np.zeros(len(xcell)),\"--\",color=\"grey\")\n",
    "    plt.xlabel(\"$x$ [nm]\")\n",
    "    plt.ylabel(r\"$\\phi$ [V]\")\n",
    "    plt.legend(frameon=False)\n",
    "    plt.show() \n",
    "    ffile.savefig(\"../figures/DH-potential-cell_L\"+str(L)+\".pdf\",bbox_inches='tight',dpi=900)\n",
    "\n",
    "    ffile = plt.figure()    \n",
    "    matplotlib.rcParams.update({'font.size': 14})\n",
    "    plt.plot(xcell*1e9,(potDH-potDHeq)*1000,color=\"black\")\n",
    "    plt.plot(xcell*1e9,np.zeros(len(xcell)),\"--\",color=\"grey\")\n",
    "    plt.xlabel(\"$x$ [nm]\")\n",
    "    plt.ylabel(r\"$\\phi-\\phi^{eq}$ [mV]\")\n",
    "    #plt.legend(frameon=False)\n",
    "    plt.show() \n",
    "    ffile.savefig(\"../figures/DH-potential-cell_diff_L\"+str(L)+\".pdf\",bbox_inches='tight',dpi=900)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots()\n",
    "\n",
    "ax1.set_xlabel(\"$L$ [nm]\")\n",
    "ax1.set_xscale(\"log\")\n",
    "ax1.set_ylabel(r\"$\\Delta \\Delta \\phi$ [mV]\")\n",
    "ax1.plot(Lrange, deltadeltaV*1000, \".-\",color=\"black\")\n",
    "ax1.tick_params(axis='y')\n",
    "\n",
    "ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "\n",
    "color = 'tab:red'\n",
    "ax2.set_ylabel(\"$\\Delta T$ [K]\",color=color)  # we already handled the x-label with ax1\n",
    "ax2.plot(Lrange, deltaT, \".-\",color=color)\n",
    "ax2.tick_params(axis='y', labelcolor=color)\n",
    "ax2.set_xscale(\"log\")\n",
    "\n",
    "fig.tight_layout()  # otherwise the right y-label is slightly clipped\n",
    "#plt.legend(frameon=False)\n",
    "plt.show()\n",
    "fig.savefig(\"../figures/delta_delta_V.pdf\",bbox_inches='tight',dpi=900)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaAAAAEQCAYAAAD2/KAsAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAAA+n0lEQVR4nO3dd3xUVfrH8c+TngAJTUCkCagzqCwsKmLFgoKixLbo6lrYBRFRQFTwZ1lc61qxu6i4WFZZG6KIgggLIoIgFmRCbyK9BEJC6vP7404whJSZZJI7M3ner9e8mLlz7p1vGPTJuffcc0RVMcYYY2pbjNsBjDHG1E1WgIwxxrjCCpAxxhhXWAEyxhjjCitAxhhjXGEFyBhjjCvi3A4QTWJiYjQ5OdntGMaYKJKdna2qGpWdBStAIZScnMy+ffvcjmGMiSIikuN2hpoSlVXVGGNM+LMCZIwxxhV2Cs4YY6KAz+MdAtwBHA78Agz3ZvjmuJuqYtYDMsaYCOfzePsDzwAPA12Bb4CpPo+3javBKmEFyBhjIt9twL+9Gb5XvBk+nzfDdwuwCbjJ5VwVsgJkjDERzOfxJgDdgGml3poGnFL7iQJnBcglC15/nXf69mXB+PFoUZHbcYwx4StORBaWeAwq9X5TIBbYUmr7FqBFrSSsIhuE4IIFb75J4qP/pIsIPPY4GY89jiQnE5OUhCQnEZOcQkxSEjHJyQe2x6QkI0nJ/m1JxJR8npxCTLK/fVLy78+TnTYxSUkQH4+IlJspe/Fishd8R8pJJ5LStWst/m0YYypRoKonuB2iJlgBcsH6qVPx+J8XqrLj8MPx9OlD0f4cNGc/RTk5B54X7t5Nwf4cirJzKNq/H83JoSgnB4JdSDA29uCCVaLYaW4uOT/+CEVFEBtLoyuvJOn444hr3JjYRo2JbdSIuMaNiElJCfnfhTGm2rYDhUDzUtubA5trP07grAC5oE2fPuQvXIQC+ars7duX5rePDHh/VUXz8ijKzkb376coZz9FOf7n2f7i5X+u+52CVZSz33leXMhKPM/b+KtTfAAKC9n19ttlfq4kJRHbuBFx/qJ04Hnjxv7njZznjRoR17gxMQ0aIDF2lteYmuTN8OX5PN5FQC/gvRJv9QI+cCdVYKwAueCkv/yFBYBv0iSemjaNbiuW0zeI/UUESUwkJjExJHmyFy9m/Q0D0Px8JD6eVi88T0KrVhTs3Enhrt0U7trpPN+5i8JduyjY5TzPW7OGgl270Ozssg8cG+sUo+LCVFykGvmfl+phxTZqhMTFHchkpwSNCdhTwJs+j3cBMBcYDLQEXnY1VSVEgz2VY8pVr149DXYuuMGDB/P666+zdu1aDj/88BpKVrnq/A+/aP9+pzAdKFI7/a93Ubhzp1Owdu2mcOdO55GZWe6xYtLSiElOpmDLFuc0Y1wcTW++mdRe55LQti0SH1/dH9WYiCIi2apar7J2/htR78S5EXUJMMKb4Ztd0/mqwwpQCFWlAK1cuZJjjjmG22+/nX/+8581lCy8aEEBhbt3/16kSvWwsr/7jtzlyw/dMS6OhHZtSex4FIkdOpB4VEcSO3YkoU0bJCGh9n8QY2pBoAUoElkBCqGqFCCAK6+8kqlTp7J+/XrS0tJqIFlkOeiUYFwcLcb8HYmNJXflKnJXriR31Ury12/4fSBGcWHq4BSkxI4dnMLUtq0VJhPxrACZgFS1AC1evJg//vGPPPLII4wePboGkkWeyk4JFu3fT96aNU5BWrGS3FWryF254tDC1LatU5T8PaaEDh1IbNfOCpOJGFaATECqWoAAzj//fH788UfWrFmDLWpXdb8Xpt97S3krVpK3YcPvI/1iY38vTMW9pY4dSWjXjhgrTCbMWAEyAalOAZo5cyZnn302L730EoMHDw5xMlOUm+sUphVOUcpduZK8lavIW7/+0MJUsrfU8SgSjvy9MNnoPFPbrACZgFSnAKkqJ598Mtu3b2fZsmXExdkI+dpQlJtL3tq1TmFauYK8VavIXbHy0MLUpg1xTZuQvXgxFBYhiQm0ef11K0KmxlkBCjMikgg8AVwFJAMzgCGq+msF+6wF2pbx1meqeqG/zRjg76Xe36KqAc2nVJ0CBPDRRx9x6aWX8u6779K/f/8qH8dUX1Fe3u/XmPy9peyFCynctetAm8ROnWg27Fbq9ehh15RMjbECFGZE5CWgH3AdsAPnJqyGQDdVLSxnn8NwJuwrdjiwCLhBVSf424wBrgR6lmhXqKrbAslV3QJUVFREp06dSE5O5vvvv69w7jZT+7IXL2b99Teg+fngvxlYs7OJSUujQa9zSe3dh3ondz9wM60xoWAFKIyISBqwDadwvO3f1hpYB/RR1S8CPM7d+FcPVNUc/7YxwOWqelxVslW3AAGMHz+ev/71r3zxxRecd9551TqWCb2S14CSjj2WfXPnsmfqVLJmfEXRvn3ENmpEg/POI7VPb1JOPBGJja38oMZUwApQGBGRs3FOuTUr2TMRkV+A91W19Cm0so4hwCqc029DS2wfg3Mn8W4gF5gP/J+qrg4kWygKUG5uLh06dODoo4/mq6++qtaxTO0pys1l35w57PlsKntnzUKzs4lt2pRUfzFK7tbN5sUzVWIFKIyIyJ+BN4B4LRFeRL4CVqjqjQEc4zzgC6CLqv5YYnsfoAGQATQD7gE8wLGquqOcYw0CBgEkJCR0y83NreqPdsBTTz3FyJEj+fbbb+nevXu1j2dqV1FODln/+x97pn5O1v/+h+7fT1yzZjTofT6pvfuQ3OUPVoxMwKwA1QIReRC4u5JmZ+FMsFfdAvQe0FZVT6qkXX1gNfCoqj5V2XFD0QMC2Lt3L23btqVnz558+OGH1T6ecU/Rvn3snTWLPVOnsm/2HDQvj7jDDye1d29S+/Qm6fjj7VqfqZAVoFogIk1xVvaryHrgZKpxCk5EmgG/Ajer6isB5JoJZKhqpWurh6oAAdx777089NBDLF26FI/HU/kOJuwVZmWR9dVX7PlsKllz50J+PvGtWpHapzcNevcmqVMnK0bmEFaAwkiJQQjXq+p//Nta4RSnSgchiMidwL04gw+yKmmbBKwBXlLVf1SWLZQFaNu2bbRt25arrrqK1157LSTHNOGjMDOTvTO+cnpG8+ZBQQHxbduQ2qcPqX36kHj00VaMDGAFKOz4h2FfBFzP78OwG1FiGLaIZADPq+rzJfYTYBnwP1UdWMZxnwA+wSlmzXAK1RnA8aq6rrJcoSxAALfccgv/+te/WL16Na1atQrZcU14Kdi1i71ffsneqVPZ9+18KCoioX17pxhd0IfEDh3cjmhcZAUozJS4EfXPHHwj6oYSbRS4X1XHlNh2FvAV0F1VF5Rx3HdxCk5TnF7Wt8C9qro0kFyhLkBr166lY8eODBs2jCeffDJkxzXhq2DHDvZOn86ez6aS/d13oEriUUeReoHTM0po187tiKaWWQEyAQl1AQK45ppr+Pjjj1m3bh2NGzcO6bFNeMvfupW906azZ+pUchYtAiDR6/WfputNQuvWNjddHWAFyASkJgrQzz//TOfOnXnggQe45557QnpsEznyN29m7xdfsOezqeT86Nw5kNC+/YE56yQhgTavj7ciFIWsAJmA1EQBAujbty/z589n3bp1pKSkhPz4JrLkb9zIns+/YOcbbzhLlwOIcNjwYTS9sdK7EEyEieYCZHfDRYDRo0ezfft2xo8f73YUEwbijziCJn8dwBFjn/59ElRV9n09l4IdZd4vbUxYsh5QCNVUDwjg1FNPZePGjaxYsYL4+Pga+QwTebIXLyZ7/nzyt2wh8/0PiGnQgBZj/k6qzSMYNaK5B2QFKIRqsgB98sknXHzxxbz11ltcffXVNfIZJrLtX76c30aPJnepj9S+fWlxz93ENmzodixTTVaATEBqsgAVFRXRuXNnRISffvrJblI0ZdL8fLb/axzbX36ZuEaNOPzBB6h/5pluxzLVEM0FyK4BRYiYmBhGjRrFkiVL+Oyzz9yOY8KUxMdz2NCbaTfxXWIbNmTDjYP57e67KcyqcNIPY1xhPaAQqskeEEB+fj4dO3akbdu2zJ49u8Y+x0SHorw8tj/3PDtee424Fs1p+dBD1OvRw+1YJkjWAzJhIT4+npEjRzJnzhzmzp3rdhwT5mISEmg28jba/edtYhISWX/DADb/4x8U1eAvScYEw3pAIVTTPSCAffv20bZtW0455RQmT55co59lokdRTg7bxo5l5xtvEt+qFS0feZiUE05wO5YJgPWATNioV68et956K5988glLlixxO46JEDHJyTS/6y7avjEBVFn3l2vZ8ug/Kdq/3+1opg6zHlAI1UYPCGDHjh20adOGyy+/nAkTJtT455noUrRvH1sef5zd704koX17Wj76CMmdO7sdy5TDekAmrDRp0oRBgwbxn//8h3XrKl0lwpiDxNSrx+FjxtD6tVcpys5m7ZVXsfXpsRTl5bkdzdQxVoAi1G233QbAU09VulK4MWWqf+qptP9kMmnp6ez4179Ye8Wf2O/zuR3L1CF2Ci6EausUXLEbbriBiRMnsn79epo2rWw1c2PKt3fmTDbddx+Fu3bTdMhNNB04ELEpn8KCnYIzYenOO+8kJyeH559/vvLGxlSgwVln0X7yZFLPP5/tzz7H2iuvInfFCrdjmShnPaAQqu0eEEB6ejpz5sxh3bp11K9fv1Y/20SnPZ9/web776coK4vDhg+j8fXXI7Gxbseqs6wHZMLW6NGj2blzJ6+++qrbUUyUSO19Pu0//YT6Pc9k6+NPsO6av5C3dq3bsUwUsh5QCLnRAwLo2bMnq1atYtWqVSQUrw9jTDWpKns+/ZTNDzyI5uXRbORIGl39ZyTGfm+tTdYDMmFt9OjR/Prrr7zzzjtuRzFRRERIu+gi2n8ymZSTTmTLQw+x/oYB5P260e1oJkpYDyiE3OoBqSpdu3YlLy+PJUuWEGO/oZoQU1UyP/iALY88Cqo0Gz2KhldcYcuC1ALrAZmwJiKMGjUKn8/HJ5984nYcE4VEhIaXX077yR+T1Lkzm+/7OxsG3Uj+li1uRzNB8nm8g3we70yfx7vb5/Gqz+Nt51YW6wGFkFs9IICCggKOPvpomjdvzjfffGO/mZoao0VF7HrnHbY+8SQSH0+Lu/+P1Isvtn9zNSTUPSCfxzscSAZygKeBI70ZvrWhOn4wrAcUJeLi4rjjjjv49ttvmTNnjttxTBSTmBgaX3017Sd9RGLHjvw2ajS/Dr2Fgu3b3Y5mAuDN8I31ZvgeAb52O4v1gELIzR4QQE5ODu3ataNbt262aqqpFVpYyM4Jb7Bt7FhiUlJodN11SEwMKSedSErXrm7Hiwo1dQ3I5/GeAHyH9YCCJyKDRGSmiOwWERWRdgHud5mILBWRXP+fl5R6X0RkjIj8JiI5IjJLRI6tkR8ixJKTkxk2bBhTp07lxx9/dDuOqQMkNpYmA27gyI8+JLZxY7Y/8wzbxo5l/Q0DyF682O14JsxFbAECUoBpwJhAdxCRHsBE4G2gi//P90Ske4lmdwIjgVuAE4GtwHQRaRCS1DVsyJAhNGjQgH/+859uRzF1SGKHDqRddJHzQhXNyyN7wXfuhooecSKysMRjUOkGPo/3Qf+AgooePV3IXqGILUCqOlZVgz2PORyYqaoPqapPVR8CZvm3I85V1OHAo6r6gaouAa4DGgB/Dl36mtOwYUMGDx7MxIkTWb16tdtxTB2ScnJ3JDHReVFURKLH426g6FGgqieUeIwro81YwFvJY0Et5Q1YxF8DEpED5zFVdW0lbdcDz6nq4yW23QEMVdW2ItIeWAWcpKrflWgzBdiuqtdVdHy3rwEV++233zjyyCP529/+xgsvvOB2HFOHZC9ezJ4pU9j17kTqnXoKrV96yWZOqCa7BhQ9WgClb1zY4t9OiT8ranMQ/7WohSKysKCgIGRBq6Nly5Zce+21jB8/ni12n4apRSldu9Linntoftdo9v1vNjv/bSv2hhufx9vC5/F2AY72b+rk83i7+DzexrWdJawKkIg86B9QUNGjp9s5S1LVccVd47i4OLfjHHDHHXeQm5vLs88+63YUUwc1+vOfadDrXLY+9RQ5P/3kdhxzsMHAYpxr4ABT/K8vru0gYXUKTkSaApWtrLZeVbNL7GOn4MpxxRVX8OWXX7Ju3TpSU1PdjmPqmMLMTNZccinExDij5BpExDiesGNT8dQSVd2uqhmVPLIrP1K55gG9Sm3rBXzjf74G2FyyjYgkAaeXaBMxRo0axe7duxk3rqxrlsbUrNi0NFo++QT5mzax6d77CKdfdk14CKsCFAwRaSEiXShxHlNEuohI4xJtZojIIyV2ewY4W0RGi4hHRO4CzsIZQYI6/4WMBUaJyKUichzwbyAL+E8N/0ghd8IJJ3DOOefw1FNPkZub63YcUweldO3KYcOHsffzz9k98b9uxzFhJmILEIGdx+wAHF78QlW/Aa4Ergd+Aq4F+qvq/BL7PIYzP9ILwEL//uep6t4a+Slq2OjRo9m0aRNvvvmm21FMHdXkr3+l3mmnseXhh9m/bJnbcUwYCatrQJEu3K4BgTON/oknnsjevXtZunQpsba0snFBwY4drE5PJ7ZBKke+/x4xKSluR4oYdg3IRCwRYfTo0SxfvpxJkya5HcfUUXFNmnDEY4+Rt2YNmx940O04JkxYDyiEwrEHBFBYWIjX6yUtLY0FCxbYtPnGNVufeYYdL71My8f+SdrFtT7qNyJZD8hEtNjYWO644w4WLlzIV1995XYcU4cddvPNJJ/QjU1j7id3zRq34xiXWQ8ohMK1BwSQm5vLkUceyXHHHce0adPcjmPqsPzNm1nTL524li1p9+47xBTPH2fKZD0gE/ESExMZMWIE06dPZ9GiRW7HMXVYfIsWHP7II+T6fGx97PHKdzBRywpQHXLjjTeSlpZmSzUY1zU4+ywaX3ctu95+mz3Tp7sdx7jEClAdkpqaypAhQ3j//fdZsWKF23FMHXfYyJEkHXssm+6+h/yNG92OY1xgBaiOGTZsGAkJCTzxxBNuRzF1XExCAkc8/RQUFrJx5O1ofr7bkUwtswJUxzRv3pwBAwbw73//m02bNrkdx9RxCW3acPgD/yDnhx/Y9uxzbscxtcwKUB10++23U1BQwNixY92OYgypF1xAwyuuYMcrr5D19Vy345haZMOwQyich2GXdtVVVzFlyhTWr19Pw4YN3Y5j6riinBzW/ulPFOzcRftJHxF32GFuRwob0TwMO+ACJCKXVuH4U1U1pwr7RaRIKkA//PADXbt25ZFHHmH06NFuxzGG3JUrWXP5FSR36UKb115FbN5CwAqQ01CkKMhjK3CUqq4OOlWEiqQCBNCnTx8WL17MmjVrSE5OdjuOMex+/3023XMvhw27laY33eR2nLAQzQUo2GtALVQ1JpAHUJ2F40wtGD16NFu2bGHChAluRzEGgLTLLiP1wgvZ9tzzZC9c6HYcU8OC6QG9Dtwa6Lo4IvIScK+qbq9GvogSaT0gVaVHjx5s27aNZcuWERcX53YkYyjMymLNpZeheXkc+dGHxDVq5HYkV1kPCFDVG4DuQbS/qS4Vn0hUvFTD6tWr+eCDD9yOYwwAsfXrc8RTT1GwYweb7vo/W8o7igU1Cs5/HWgt8Brwb1W125dLiLQeEEBRURHHHnssSUlJfP/997ZUgwkbO994gy0PP0Lzu0bT+Lrr3I7jGusB/e5Y4EPgFmCtiEwRkUtExIarRKiYmBhGjRrFDz/8wIABA5g3b57bkYwBoNFf/kL9s89myxNPkvPzErfjmBpQpfuARCQOuBgYAJwP7AAmAONVtc4u+h6JPSCA2bNn07NnT1SV5ORkZsyYQY8ePdyOZQwFu3ax5pJLkYQEjvzwA2Lr13c7Uq2L5h5Qla46q2oBTk/oQxFpCVwP3ADcLiJzVfWM0EU0NW3u3N/vPs/Ly2PWrFlWgExYiGvUiCOefIJ1117H5vv+Tssnn7DTxLXM5/FW6R5Qb4av0ntAqz3sSVV/E5EXgb3AGODU6h7T1K6ePXuSlJRETk7OgdfGhIuUbt047JahbBv7DCk9TqbRFVe4HamueT/I9gocBVR6D2i1CpCInItzGi4d2A+8A7xanWOa2tejRw9mzJjB7bffzvz582nbtq3bkYw5SJOBA9k3fz5bHnqYlC5dSDzqKLcj1TUtvBm+rYE09Hm8Ad2qA1WYjFRE2ojI30VkDTANOBwYBLRU1ZtVdXGwxzTu69GjB2+++SZFRUW8+OKLbscx5iASG8sRjz1GTL16/DpiBEU5dWaGr3AwAQjmL/wtYE8gDYMdhv0l0BPY6g/1mqquDCJYVIvUQQglXXLJJcyZM4cNGzbY9Dwm7GTNncuGvw2k4eWXcfgDD7gdp1ZEyiAEn8fb1JvhC+rez2B7QPuAS4HWqnqXFZ/oM2LECHbs2MHbb7/tdhRjDlH/1FNpMnAgu997n8wpU9yOU2f4PN5/VPJ+E2BGsMe15RhCKBp6QKpKt27dyMvL4+eff7YRRybsaEEB6/5yLbnLl3Pkhx+QEOXXLMOhB+TzePcBo7wZvufLeK8x8BWg3gxf12COG3APSEROCuaGUxHpJiLxwYQJ4tiDRGSmiOwWERWRdgHsM1BE5ojILv9+M0XktFJtxviPV/KxuSZ+hnAlIgwfPpxffvmFL7/80u04xhxC4uI44sknIC6OjSNuoygvz+1IdUF/4Amfx3tVyY0+j7chMB2IBc4N9qDBnIKbBzQOov1MoHVwcQKWgjMAYkwQ+/QEJgJn48xptwz4QkRKD6dZhjOwovhxfDWzRpz+/fvTokULnn76abejGFOm+JYtafnQg+xfupStTzzhdpyo583wfQoMBMb7PN7zAXwebxpO8UkGzvZm+HYEe9xghmEL8IiIBLrMQkKwYQKlqmMBROSEIPa5uuRrEbkJZ/h4b2BFibcKVLVO9XpKS0xMZMiQIdx3331kZGTg8XjcjmTMIRqcey6NrrmGXW+8Sb2TT6bB2We7HSmqeTN8b/qv9Xzg83ivwOkANAB6ejN826pyzGB6QLOBDjg9gkAe8whu6F5tSwCSgF2ltrcXkd9EZI2IvCsi7V3I5rrBgweTmJjIs88+63YUY8rV7M47SOzkZdNd/0f+pk1ux4l63gzfWOBp4FOgEXCWN8NX5V/YI3oQgr8H9B1wpKquDXLfx4GrgE6quse/rQ9ORc8AmgH3AB7gWFUts3spIoNw7oMiISGhW25ubtV+mDD0t7/9jXfeeYcNGzbQuHEwZ1+NqT15a9ey5tLLSPR4aPvGBCTK1rUKk0EIk0ttOg/4GTio6nszfBcHc9ygb0StKSLyYBkDAEo/eobos4YBNwKXFhcfAFWdqqr/VdWfVPVLoC/O31G5c8Gr6jhVPUFVT4i2Bd2GDRtGdnY2r7zyittRjClXQrt2tLh/DDnff8+25w8ZpGVCY0epxzvAkjK2ByVsekAi0hRoWkmz9ap64BpUVXpAIjIceADoo6pfB9B+JpChqpUuUB8Nw7BL69WrFz6fjzVr1hAfXyODGo0Jid/+724yP/qINq+9Sr1TTnE7TsiEQw+opoRND0hVt6tqRiWPQAdAlElEbsMpPhcGWHyScE7B1dmTy8OHD2fjxo22YqoJey3uuZuE9u3ZeOcoCrbbYsyRIGx6QMEQkRZAC6AT8DZwIfAbTg9pp7/NDGCBqt7lf30H8BBwDc6AimI5qprpb/ME8AmwHuca0L3AGcDxqrquslzR2AMqKirC6/XSqFEjvv32W7fjGFOh/cuWs/ZPfyLlhBNo/co4JCZsfseuslD2gPw3jd4P9ALaAttxBhTcU94wap/HexKwyJvhKwzwM7oBP3kzfPmVta302xGRcPwGBwOLcYoPwBT/65IXwDrg3MdT7GYgHudeoE0lHs+UaNMK59zmMpz1jnKBkwMpPtEqJiaGYcOGMX/+fFst1YS9pGOOpvldd7Fv7lx2vPqa23HCUUvgCOBOnNHK1+D8kv1OBfvU2D2glfaARGQ3sAZnxMOS4j9VdUMQgeqEaOwBAWRlZdG6dWvOO+88Jk6c6HYcYyqkqmwccRt7p0+nxb33UpiZScpJJ5LSNahZYsJGTV8D8nm8F+D0ghp6M3yHzGLt83iLgPFAoJdABgGdvBm+kKwH1ATwAl2BZ3GqYScRSQWWquppFe1sIl/9+vUZNGgQTz75JOvXr6dNmzZuRzKmXCLC4Q/8g+xFi9g8ZgzExCAJCbR5fXzEFqEalopztqe8AlN8D2igAr4HNNjlGNao6pH+5ymAR1W/DyJYVIvWHhDA+vXrad++PbfddhuPPfaY23GMqdSmMfez+913nRexsRx26600vXGQu6GqQETycM48FRunquNCcWz/XG7f4SyhfWsojhmMYAvQalWtkzMDBCKaCxA4c8RNmzaNDRs2UL9+fbfjGFOh7MWLWffnq0EVSUqK2B5QIKfgfB7vg8DdlRzqLG+Gb1aJfeoDU4FCoLc3w7e/ulmDFcgghH+IyKUiEkwXzEShESNGsHv3biZMmOB2FGMqldK1K40HDACg+b33RmTxCcJYnEslFT0WFDf2F5/P/C/7ulF8ILBBCCOA4/wPD84IMR+wFPCpaukpGuqsaO8BAZx88sns3LmTjIwMYqJgiKuJboWZmaw4/Qwa9u9Pi7v/z+04VRLqQQg+j7cBTs9HcHo+e0N17GBV+n8QVX1aVf+qqt1VNQ1nXYj3/fv+qaYDmvAyYsQIVqxYwWeffVZ5Y2NcFpuWRv2zz2bPp5+itm5QcfGZhjOR6PVAPZ/H28L/KHcFA5/He43P4w35XGNB/QorIjGqukZVP1HVR1T1mlAHMuHt0ksvpVWrVowdO9btKMYEJK3fxRTu2kXWnDluRwkH3YCTcW7iX87B90RWNH/RBIK7FygglVY0EWkEvIAz20CKiKzD6QE9qqq7Qx3IhLf4+HiGDh3K6NGj+fnnnzn++Dq3Xp+JMPVPO43YJk3InPQxDc45x+04rvIPQpAq7FqVfSoVSA/oUZypaVoB9YAL/Nvn+afEMXXMwIEDSUlJsV6QiQgSH09a3wvZO2sWBbtKL/9l3BRIAequqqNVda+q5qnqclUdDfyD4JbENlGicePGXHfddbz99tts3brV7TjGVCotPR3y89kzdarbUSLZSJ/H28/n8bYK1QEDGQX3var+sZz3FqpqwMtiR7u6MAqu2LJly/B4PNx///3cd999bscxpkKqypp+6UhSEkf+N7KmkwqH5Rj80/FswDkTBs4kpouBRcD3wPfeDN+aYI8bSA+omYhcLiJeEYkt9V7kTaVtQuKYY47hggsu4MUXXySaVoE10UlESEtPZ/9PP5G7utIpykzZTsQZPXcu8BjOAnSXAv8FVvk83p3BHjCQAvQk0Af4N7BNRJaIyEQR+TvOkgWmjho+fDhbtmyxCUpNREi7qC/ExJA56WO3o0QiBfBm+PZ4M3wzvRm+J70Zvqu9GT4vzlxyZ1KFSzJBrwckIkfy+42px6nq1cF+aLSqS6fgwDmtcfzxxxMfH8/333+PSI0MlDEmZNYPGkTu8hV0/GpGxKwVFEan4Fp4M3whvegb9DdQ6j4gKz51mIgwfPhwfvjhB2bPnl35Dsa4rGF6OgWbN5M9f77bUSLN+UBmRQ18Hu+5wR60yiuiisjZwOlAHvC1qtb5u7zqWg8IICcnhzZt2nDqqacyadIkt+MYU6Gi/ftZcfoZNDj7bFr+81G34wQkHHpA5fF5vEcAN/gfbb0ZvqBmS6hSH1RE7gW+BAYAfwO+EpG1InJGVY5nIldycjKDBw9m8uTJrFq1yu04xlQoJimJ1N692TN9OkV17JfFUPF5vLE+j/dSn8c7BViLUwO+pgo3qwZcgETkNhE5S0QaA8OAm1W1rap2AJoDLwOfikjQ3TAT2YYMGUJcXBzPPfec21GMqVRaej80O5s906a7HSWi+DzeY3we72PARuBV4FfgbG+Grx3weFWOGUwP6CpgCrANZyheXxG5R0QuBJJU9VFgBM7MCaYOOfzww7nyyit57bXXyMys8DSxMa5L/uMfiW/dmsyPbTRcoHwe7xyc+36OBAbjDEi40ZvhK770UqVrOQEXIFU9EWgA/AHnus9OnPHgbwEbRGQrzim5ziLyJ/99Q5ExzMRU27Bhw8jKymL8+PFuRzGmQiJCWr9+ZM+fT/5vv7kdJ1KcCnwMjPVm+CZ5M3whmVo8qAKhqoWqugSYA6xS1Z6q2gg4CrgJ567YOJzFkX4B7CRrHdGtWzdOP/10nn32WQoLC92OY0yF0vpdDKpkTv7E7SiRohtOp+NTn8e72ufxPujzeL3VPWhVeyi3A8NE5E0RORXYCnyF0w3bqKotcW5S7VPdgCZyjBgxgrVr1/KxndowYS6hdWuST+hG5qRJVHUkcF3izfAt9mb4bgYOB/6O0yNa4vN4v/d5vCOAllU5bnWGYR8JvIhzGq64kBUC16vqf6p00AhXF4dhl1RYWEjHjh1p3bq13Rdkwt7u999n0z330m7iuyT/4Q9uxylXuA7D9nm8HXFGwF0LtADUm+ErPV1bhap8jcZ/Q2ofnMqXjrM6anuc3pCpg2JjY7n11luZM2cOixYtcjuOMRVqcP75SGIiu+3+tSrxZvhWejN8o4HWwCXAp8Eeo8o9oIMOInLQzUiqGvKlWyNBXe8BAezZs4dWrVrRr18/3nzzTbfjGFOhjSNvJ+vrrzlqzmxiEspdkdpV4doDCoUq94BEJFZELhWR4puR/koVb0aq4ucPEpGZIrJbRFRE2gWwz/X+tqUfSaXaDRGRNSKyX0QWicjpNfaDRJnU1FQGDBjAu+++y282wsiEubT0dIoyM8maOcvtKHVS0AVIRI4RkUNuRlLVI6nizUhVlAJMI/gZWLNxLqQdeKjq/uI3RaQ/8AzwMNAV+AaYKiJtQpC5Trj11lspLCzkxRdfdDuKMRWqd0oP4g47zO4JcklQBUhEDrkZSVVvLDEPXK0NJ1HVsar6CE6vK8hddXPJR6n3bwP+raqvqKpPVW8BNuEMMzcBaN++Pf369ePll18mJyfH7TjGlEtiY0m9+CKyZs+mYGfQy9mYagq2B3TgZiRVnaSqIbkZqZYli8g6EflVRD4Vka7Fb4hIAs5492ml9pkGnFKbISPd8OHD2bFjB2+99ZbbUYypUFq/flBQwJ5Pg76Gbqop2AJ04GYkEVktIg+KSLVvRqpFy3Bma+iHM7XQfmCuiBzlf78pEAtsKbXfFpxhhiZAZ5xxBl27dmXs2LF2n4UJa0lHH01Sp062UJ0Lgp0JYbGqHnIzkoh8LyJVvhmpmL+glTVIoOSjZ1WPr6rzVHWCqv7gP23YH1gF3FKNzINEZKGILCwoKKjqYaJO8VpBS5cuZfp0m/TRhLe09H7sX7qU/cuXux2lTqnSKDhV3a+qb6rqWcAxOKeo7gC+qGaesYC3kseCan7GAapaCCzEmUoIYDvOzbTNSzVtDpS+VlR8jHGqeoKqnhAXVydHn5erf//+tGjRgrFjx7odxZgKpV54IcTF2WCEWlbtyUJVdaWqVutmpBLH2q6qGZU8squbuZg4a0h3xhlkgP+a1iKgV6mmvXBGw5kgJCYmMmTIEKZOnUpGRobbcYwpV1yTJtQ//XT2TP4EtTMZtSZks1X7Jyr9WFX7heqYFRGRFiLSBTjav6mTiHTxr1dU3GaGiDxS4vXfReR8EWnv3/c1nAL0colDPwVcLyJ/88/o/QzOqcWSbUyAbrzxRhITE3nmmWfcjmJMhdLS0ynYto198751O0qdEcnLJQzGGRL+tv/1FP/ri0u06YBzvapYQ2Ac4MM5bXgEcIaqHjitp6oTgeHAPcAPwGnABaq6rgZ+hqjXrFkzrrnmGiZMmMBOG+Zqwlj9s3oSk5ZGpk3NU2tCMhWPcdhUPGX7+eef6dy5M4888gijR492O44x5dp0//1kfvgRR839mtj69d2OA9hUPMZUy/HHH88555zD888/T35+vttxjClXw/R0NDeXvZ9/7naUOsEKkKkVI0aMYOPGjXzwwQduRzGmXEmdO5PQrp3NkF1LrACZWtGnTx+OPvponn76absx1YQtESEtPZ2chYvI27DB7ThRzwqQqRUxMTEMGzaMBQsW8O23NsrIhK+0iy8CETI/nux2lKhnBcjUmmuvvZaGDRvy9NNPux3FmHLFt2xJSvfuZH78sfXWa5gVIFNr6tevz8CBA/nggw9Yt85GtZvwldavH/kbNpDz/fduR4lqVoBMrRo6dCgiwgsvvOB2FGPKlXpeLyQ52SYorWFWgEytatOmDZdddhnjxo0jKyvL7TjGlCmmXj1Sz+vFnqlTKdq/v/IdTJVYATK1bsSIEWRmZjJhwgS3oxhTrrT0dIqyssj66iu3o0QtmwkhhGwmhMCdfPLJ7Ny5k4yMDGJi7PcgE360sJCV55xL4tFH0WbcONdyhHomBJ/H+wpwNs4cl1k4Ey2P9mb4fKH6jEDZf/nGFcOHD2fFihV89tlnbkcxpkwSG0vaxRez7+u5FGzb5nacUFoIXI+zvM35gABf+jze+NoOYj2gELIeUODy8/Np3749xxxzDF9++aXbcYwpU+7q1ay+4EKa3XknTQbc4EqGmp4LzufxdgZ+BDzeDN+ymvqcslgPyLgiPj6eoUOHMmPGDH766Se34xhTpsT27Unq3JnMSZOi8p4gn8dbD7gBWA+sre3PtwJkXDNw4EBSUlJsrSAT1tLS+5G7fDm5UbSoos/jHeLzeLNwrgH1Ac7xZvhyazuHnYILITsFF7whQ4Ywfvx41q9fT7NmzdyOY8whCnbtYsUZZ9L4z1fR/K67av3zRSQP+LnEpnGqetCoCJ/H+yBwdyWHOsub4Zvlb58GNMNZL+12nBWtT/Vm+EK24nQgrACFkBWg4C1btgyPx8P999/Pfffd53YcY8r06y23kv399xw1ayYSX7vX6gO5BuTzeJsCTSs51PqyCozP400AdgGDvRm+N6ueNHhxtflhxpR2zDHHcMEFF/Diiy8yatQoEhMT3Y5kzCHS0vuxd/p0sr7+mgZnneV2nEN4M3zbge1V3F38j1r/j8+uARnXDR8+nC1btvDuu++6HcWYMtU//XRiGzWK+BmyfR5vR5/HO8rn8XbzebxtfB7vKcB7QC7waW3nsQJkXHfuuedy7LHHMnbs2KgcaWQinyQkkHrhhWTNmEFhZqbbcaojF+gJTAVWAhOBvUAPb4Zvc22HsWtAIWTXgKru1VdfZeDAgcycOZOePXu6HceYQ+Qs+YW1l19OizFjaHRl/1r73Jq+D8hN1gMyYeHqq6+madOmjB071u0oxpQp6dhOJHTsQKYt1x0yVoBMWEhOTmbw4MFMnjyZVatWuR3HmEOICA3T08n54Qfy1q51O05UsAJkwsZNN91EXFwczz77rNtRjClT6kUXQ0wMuz+2dYJCwQqQCRstW7akf//+jB8/nszIvtBrolR882bU69HDWa67qMjtOBHPCpAJK8OHDycrK4vXXnvN7SjGlCktPZ2C3zaR/d1Ct6NEPCtAJqx069aN008/nWeffZaCggK34xhziAbnnkNMvXo2GCEEIrIAicggEZkpIrtFREWkXQD7zPK3Lf34pUSb68tpk1SjP5A5yPDhw1m3bh3XX3898+bNczuOMQeJSU6mQe/z2fvFFxRl1+rUaVEnIgsQkAJMA8YEsc+lOBPvFT/a4dyA9d9S7bJLtTtcVW1R+FrUrFkzRIS3336bc845x4qQCTtp/fpRlJ3NXlvLqloisgCp6lhVfQT4Ooh9dqrq5uIHcBpOIRt/aNPf2/nbmlo0Z84cRASAnJwcPvzwQ5cTGXOwlBNOIP6II8icZKPhqiMiC1CIDAQ+V9UNpbYni8g6EflVRD4Vka5uhKvLevbsSWJiIjExzj/PV199lW+//dblVMb8TmJiSOt3MfvmzSN/s/2OWlV1sgCJyNHAmcArpd5aBgwA+gFXAfuBuSJyVAXHGiQiC0VkoV00D40ePXowY8YMHnzwQd555x0aN27MWWedxXvvved2NGMOSOvXD1TJ/OQTt6NErLCZC05EAlpQSVVnldjnBOA74EhVXRvEZz0OXA20UdVyq4aIxAI/ADNV9dbKjmtzwdWMbdu2kZ6ezjfffMOjjz7KnXfeeeAUnTFuWnvVnyncs4f2n35SY/8mbS642jEW8FbyWFDdDxGRBOA64PWKig+AqhYCC4Fye0Cm5h122GHMmDGD/v37M3r0aAYNGkR+fr7bsYwhLT2dvFWr2L9kidtRIlLYLEinqtVZUCkY6TgrB1Z6p6M4v9J0Bn6s4UymEklJSfznP/+hQ4cOPPzww6xdu5b333+ftLQ0t6OZOiy1T2+2PPQQmZM+Jvn4492OE3HCqQcUMBFpISJdgKP9mzqJSBcRaVyizQwReaSM3QcBM1R1dRnH/buInC8i7f3Hfw2nAL0c8h/CBC0mJoaHHnqI1157jVmzZnHqqaeybt06t2OZOiw2NZX655zNnilT0Lw8t+NEnIgsQMBgYDHwtv/1FP/ri0u06YBzH88BItIeOJtDBx8UawiMA3w49xkdAZyhqtU+9WdCZ8CAAXz++ef8+uuvdO/ene+++87tSKYOa5ieTuHu3WTNnu12lIgTNoMQooENQqhdS5cu5cILL2TLli28/fbbXHLJJW5HMnWQFhSwoudZJHf5A62ffz7kx7dBCMaEoU6dOvHtt9/SuXNnLrvsMp588klb0tvUOomLI61vX7L+N5uCXbvcjhNRrACZiNa8eXNmzpzJZZddxu23386QIUNsElNT69LS+0F+PnumfOZ2lIhiBchEvOTkZCZOnMioUaN4+eWXueiii9izZ4/bsUwdkuTxkOjxkGkL1QXFCpCJCjExMTz66KOMGzeO6dOnc9ppp7FhQ+lZloypOWn9+rH/55/JtSXlA2YFyESVgQMHMnXqVNatW0f37t1ZtGiR25FMHZHW90KIjbUJSoNgBchEnV69ejF37lzi4+M544wzmDx5stuRTB0Qd9hh1DvtVDInT0YLC92OExGsAJmodNxxxzF//nw6depEeno6zzzzjI2QMzWuYXo6BVu2sM9mbw+IFSATtVq0aMH//vc/0tPTGT58OLfeequNkDM1qv7ZZxPToIENRgiQFSAT1VJSUnjvvfcYOXIkzz//PP369WPv3r1uxzJRKiYxkdQ+fdg7/UsKs+ym9MpYATJRLzY2lieeeIKXXnqJL774gtNPP51ff/3V7VgmSqWlp6M5OeydNs3tKGHPCpCpMwYPHsynn37K6tWr6d69O4sXL3Y7kolCyV27EN+2DZmTJrkdJexZATJ1Su/evfn666+JiYnh9NNP59NPP3U7kokyIkJav35kL1hA/saNbscJa1aATJ3TuXNn5s+fzzHHHEO/fv14vgYmkDR1W9rF/QDItFsAKmQFyNRJLVu2ZPbs2fTt25dbbrmF4cOHU2j3bpgQSWh1BCknnkjmpI9t+H8FrACZOqtevXp8+OGHDB8+nGeeeYZLLrmErKwst2OZKJGW3o+8devI+eEHt6OELStApk6LjY3l6aef5rnnnmPKlCmceeaZ/Pbbb27HMlGgwfnnI0lJdk9QBawAGQMMHTqUyZMns2zZMrp3785PP/3kdiQT4WLr16fBueey57OpFOXmuh0nLFkBMsbvwgsv5Ouvv6aoqIjTTjuNzz//3O1IJsKlpadTtGcPWTNnuh0lLFkBMqaELl26MH/+fDp06EDfvn15+eWX3Y5kIli9HicT16yZzZBdDitAxpTSqlUrZs+eTe/evbnpppu4/fbbKSoqcjuWiUASG0vaxReRNWcOBdu3ux0n7FgBMqYMDRo0YNKkSQwdOpQnn3ySyy+/nOzsbLdjmQiU1q8fFBayZ8oUt6OEHStAxpQjLi6O5557jrFjxzJp0iR69uzJ5s2b3Y5lIkziUUeRdOyx7A6z03A+j1d8Hu9Un8erPo/3cjcyWAEyphLDhg3jo48+4pdffqFLly7ccMMNvPXWW6xZs4bt27eTayOcTCXS0tPJ9fl44Y47mTdvnttxio0EXD23LHaXbujUq1dP9+2zKdij1euvv86AAQPKfC8+Pp769evToEGDA49gXpd+LzExERGpNNO8efOYNWsWPXv2pEePHqH+kYMWLXmKioooLCykoKDgoD/L2hZIG9/8+Zw54Q1+3J/Dc5mZjJ06NeA8IpKtqvWq+ndQFp/HeyLwIdAN2AJc4c3wvR/KzwhEXG1/oDGRavPmzcTGxlJYWEhMTAyXXHIJZ555Jnv37mXv3r1kZWUdeF78evPmzQe9zsvLC+iz4uLiKixQ9evXZ8+ePUycOJHCwkLi4uL461//SuvWrVHVA9O/FD8v+Qh2e6D7bNq0iY8//vjA30/fvn057LDDKCoqQlUpKio68Cj5urznVX2v+PnevXtZtWoVqoqI0LJlS+Lj4wMqHKH+xfwPSUn0bNOWPyYl81JiEgv++55rBdrn8TYA/gMM8mb4tvo8XldyQIQWIBFpDNwP9ALaAtuBT4F7VHVHJfteBjwAdABWAXer6kcl3hfg78AgoBEwH7hZVX+pgR/FRJCePXuSkJBAXl4eCQkJjBw5Muj/ieTl5VVYsCp7vXXr1gOvd+/efWD+uvz8/KCHjIvIIY/ytlf0XvH2/fv3H1hxtrCwkBkzZpCamoqIEBMTc+BR8nV5zwNpFxsbW2G7lStXHlRImjZtyh/+8AdiY2OJi4s76M+ytgXyXqBt9k6YAHO+RkRIAE5KSQnmq4oTkYUlXo9T1XFBfdkHexn43Jvhm1qNY4RERBYgoCVwBHAnsNT//EXgHeC88nYSkR7ARJwC8yFwKfCeiJyqqvP9ze7EOTd6PbAMuA+YLiLHqKotpVmH9ejRgxkzZlTrFFNCQgJNmjShSZMm1c4zb948zjnnnAMF8bPPPqNHjx6VFo2aUjrPtGnTXD0NVzrPSy+95Fqe7Pr1WTt/AUUFBcQkxOO5/LJgdi9Q1RMqauDzeB8E7q7kOGcBrYE/ABUer7ZEzTUgEbkApxfUUFX3lNNmItBYVXuV2PYlsE1Vr/L3fn4DnlfVh/zvJwNbgdtV9V8VZbBrQKa2Rcs1l7qQJ3vxYrIXfEfKSSeS0rVrwPsFcg3I5/E2BZpWcqj1OL+oX8vBgw9i/a/neTN8pwUcLASiqQBdCbwONFDVgnLarAeeU9XHS2y7Axiqqm1FpD3OabmTVPW7Em2mANtV9bqKMlgBMsaEWigHIfg83iNwLi2U9DNwG/CxN8O3OhSfE6hIPQV3EBFpiHNd55Xyio9fC5wRHyVt8W+nxJ9ltTmimjGNMcZV3gzfRuCgZVr9gxA21HbxgTC7D0hEHhQRreTRs9Q+9YFPcP5S73Qh8yARWSgiC4svwBpjjKlcuPWAxgJvVdJmffETf/H5zP+yr6rur2TfzUDzUtua+7dT4s/mJT+nVJuD+EejjAPnFFwln2+MMWHFm+GruZEplQirAqSq23GGVFdKRBoAUwEBeqtqIEtZzsMZuv14iW29gG/8z9fgFJpewHf+z0kCTgfuCCSXMcaYwIRVAQqUv/hMA1KBdKCeiBRfpNupqnn+djOABap6l/+9Z4DZIjIamARcgjM08TQAVVURGQv8n4hkAMuBe4AsnBu3jDHGhEhEFiCc6SNO9j9fXuq9s4BZ/ucdgA3Fb6jqN/7Rcg8C/8AZ8da/xD1AAI8BycAL/H4j6nl2D5AxxoRW1AzDDgciUgTkBLFLLFBYxY8Ldt9A2lfWpqL3y3uvvO1xQDiN2qjOdxHq49l3G1qh/m6rc8yqfLcJqhpWA8ZCpry5n+xR8w+cKTVqZd9A2lfWpqL3y3uvgu0L3f77D9V3Yd9t3fpuq3PMmvhuI/kRnVU1cnxSi/sG0r6yNhW9X9571fkZa1Ooc9p3Gz5qImdVj1kT323EslNwxhUislArmd/KRCb7bk2grAdk3FKd2XxNeLPv1gTEekDGGGNcYT0gY4wxrrACZIwxxhVWgIwxxrjCCpAJeyIyQkR+EZGlIvKs1OSynqbWiMgxIvJDiUeOiKS7ncvUHhuEYMKaiBwGfAscC+QDs3FWp53najATUv6Z7dcCbVXVVnWsIyJ1LjhTt8QBSf7n8ThLpJvocjEww4pP3WKn4EyVicgZIjJZRDb6Fwu8vow2Q0RkjYjsF5FFInJ6MJ+hqtuAJ3DWZ/oN+FJVV4XkBzDlqo3vtpQ/AROrsb+JQFaATHXUB5YAwyhjElYR6Y+zBMbDQFecdZemikibEm1+EJElZTxa+t9vBPQF2uEsi36KiJxRwz+XqYXvtkS7VOAUfl9c0tQRdg3IhISIZAFDVfXfJbbNB35S1YEltq0A3tff12iq7LhXAD1V9Wb/6ztw/t0+Fsr8pnw19d2W2O8vwPmqek2IIpsIYT0gUyNEJAFn3aZppd6ahvPbbqA24PR6kkQkFugJLAtJSFMlIfxui9nptzrKCpCpKU1x1jLZUmr7FqBFoAdR1W9xTs0sBn7CWURwcogymqoJyXcLICJpwEnAF6GJZiKJjYIzYU9V7wbudjuHCT1VzQSau53DuMN6QKambMdZ+bH0/1yaA5trP44JIftuTUhYATI1QlXzgEVAr1Jv9cIZMWUilH23JlTsFJypMv/d6x39L2OANiLSBdipquuBp4A3RWQBMBcYDLQEXnYhrgmCfbemNtgwbFNlItITmFnGWxNU9Xp/myHAncDhOPeVjFDV2bUU0VSRfbemNlgBMsYY4wq7BmSMMcYVVoCMMca4wgqQMcYYV1gBMsYY4worQMYYY1xhBcgYY4wrrAAZY4xxhRUgY4wxrrACZEyIicgs/zLWKiIn18Ln/bvE511e059nTKhYATImACIyQ0TeCGKX13GmqFlUQ5FKGub/LGMiihUgYwLzR4IrJtmqullV82sqUDFVzVRVWwbBRBwrQMZUQkQ6AA2pRm/Gf1ruRRF5WES2i8hWEXlCRGJKtXlJRJ4UkZ0isk1EholIooi8ICK7RWS9iPwlBD+WMa6zAmRM5boBRcAP1TzO1UABcAowFBgO9C+jzV6gO/AoMBaYBCwHTgAmAK+KiJ1yMxHPCpAxlesGLFfVrGoeZ6mq3qeqy1X1vzjLHZxTqs0vqjpGVVfgrLmzHchX1WdUdSXwD0CAU6uZxRjXWQEypnLBXv8pz0+lXv8GNCuvjTprpWwFfi6xLR/YVcZ+xkQcK0DGVC5UBaj0gATl0P8Gy2oTyH7GRBz7R2xMBUTkSKAx8L3bWYyJNnFuBzAmzHXz/5kvIseV2F6oqj43AhkTLawAGVOx4gI0t9T2JcDxtZzFmKgiznVOY0yoiMgsYImqDq3lz1XgClV9vzY/15iqsmtAxtSMQSKSJSIn1vQHicjLIlLdIeLG1DrrARkTYiJyBJDsf7lBVXNr+POaAan+l5tUdV9Nfp4xoWIFyBhjjCvsFJwxxhhXWAEyxhjjCitAxhhjXGEFyBhjjCusABljjHGFFSBjjDGusAJkjDHGFf8P/16OciTP2JcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots()\n",
    "\n",
    "ax1.set_xlabel(\"$L$ [nm]\")\n",
    "ax1.set_xscale(\"log\")\n",
    "ax1.set_ylabel(r\"$\\Delta \\phi^{DH}$ [V]\")\n",
    "ax1.plot(Lrange*1e-9, deltaVDH, \".-\",color=\"black\")\n",
    "ax1.tick_params(axis='y')\n",
    "\n",
    "ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "\n",
    "color = 'tab:red'\n",
    "ax2.set_ylabel(\"$\\Delta T$ [K]\",color=color)  # we already handled the x-label with ax1\n",
    "ax2.plot(Lrange*1e-9, deltaT, \".-\",color=color)\n",
    "ax2.tick_params(axis='y', labelcolor=color)\n",
    "ax2.set_xscale(\"log\")\n",
    "\n",
    "fig.tight_layout()  # otherwise the right y-label is slightly clipped\n",
    "#plt.legend(frameon=False)\n",
    "plt.show()\n",
    "fig.savefig(\"../figures/delta_V_DH.pdf\",bbox_inches='tight',dpi=900)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ffile = plt.figure()    \n",
    "matplotlib.rcParams.update({'font.size': 14})\n",
    "plt.plot(Lrange,deltaVDH,\".-\",color=\"black\")\n",
    "plt.xlabel(\"$L$ [nm]\")\n",
    "plt.ylabel(r\"$\\Delta \\phi^{DH}$ [V]\")\n",
    "plt.xscale(\"log\")\n",
    "#plt.legend(frameon=False)\n",
    "plt.show() \n",
    "ffile.savefig(\"../figures/delta_V_DH.pdf\",bbox_inches='tight',dpi=900)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   L [nm]       DeltaDelta\\phi [mV]\n",
      "\n",
      "[[3.00000000e+00 1.22217940e-03]\n",
      " [6.00000000e+00 1.51748700e-02]\n",
      " [1.20000000e+01 1.12437877e-01]\n",
      " [2.50000000e+01 3.92958347e-01]\n",
      " [5.00000000e+01 8.21284814e-01]\n",
      " [1.00000000e+02 1.64368222e+00]\n",
      " [2.00000000e+02 3.29011800e+00]\n",
      " [4.00000000e+02 6.59129793e+00]]\n"
     ]
    }
   ],
   "source": [
    "print(\"   L [nm]       DeltaDelta\\phi [mV]\\n\")\n",
    "print(np.array([Lrange,deltadeltaV*1000]).T)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1/kappa_D =  4.356479382863113 nm\n"
     ]
    }
   ],
   "source": [
    "print(\"1/kappa_D = \", 1e9/np.sqrt(c/a), \"nm\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Gouy-Chapman surface potential =  0.9853884761239897 V\n"
     ]
    }
   ],
   "source": [
    "print(\"Gouy-Chapman surface potential = \", eta/eps0/eps/np.sqrt(c/a), \"V\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

